A Lean 4 Verification Report for Subregular Affine Cells and the Level $-1$ Vertex Algebra of Type $D$

We report a Lean 4 formal verification accompanying the paper "Subregular Affine Cells and the Level -1 Vertex Algebra of Type D" (arXiv:2608.11997). The formalization kernel-checks substantial internal parts of the proof architecture, including the Section 4 membership/descent chain, the type-D norm-gap argument, zero-orbit energy and signed-permutation rigidity, node-weight and numerical rigidity calculations, the exhaustion logic, the passage to the candidate quotient classification, the simple-object count, the final additive Grothendieck-group comparison, and the coefficient-substitution layer of the uniform character formula. Higher representation-theoretic results whose foundational infrastructure is not presently constructed in the file are isolated as explicit semantic interfaces rather than introduced as Lean axioms. Thus the precise claim is a kernel-checked internal deduction from explicit representation-theoretic boundary inputs, not a from-scratch formalization of vertex algebras, BRST reduction, finite W-algebras, or affine Hecke theory inside Mathlib.

==> anc/README.md <==
# Lean verification companion

This directory contains the Lean 4 source accompanying the verification report
for *Subregular Affine Cells and the Level -1 Vertex Algebra of Type D*.

## Public repository

The maintained repository is:

`https://github.com/jshemail12345-debug/SubregularAffineCells-Lean`

The release corresponding to the initial verification report is:

`https://github.com/jshemail12345-debug/SubregularAffineCells-Lean/releases/tag/v1.0.0`

## Files

- `SubregularAffineCells.lean`: single-file formalization.
- `lean-toolchain`: frozen Lean toolchain.
- `lakefile.toml`: Lake project configuration and Mathlib requirement.
- `lake-manifest.json`: resolved dependency revisions.
- `VERIFICATION.txt`: recorded successful check and final-theorem axiom audit.

## Reproduce

Create/open a Lake project containing these files, obtain the dependencies, and
run from the project root:

```text
lake exe cache get
lake env lean SubregularAffineCells.lean
```

For the final theorem dependency audit, temporarily append after the last
namespace:

```lean
#print axioms DTypeMainTheorem.theorem_1_1
```

The recorded verification environment used Lean 4.34.0-rc1 and Mathlib
v4.34.0-rc1, with Mathlib resolved to commit
`de5ce8a9a66a4aa68a9bdbb35b63a06d34d9ca11`.


## Boundary-audit notes

- `SECTION4_BOUNDARY_AUDIT.txt` records the detailed Section 4 membership/descent trust boundary.
- `SECTION5_BOUNDARY_AUDIT.txt` records the detailed Section 5 exhaustion trust boundary.
- `SECTION6_BOUNDARY_AUDIT.txt` records the detailed Section 6 / final-wrapper trust boundary.


==> anc/SECTION4_BOUNDARY_AUDIT.txt <==
SECTION 4 FORMALIZATION BOUNDARY AUDIT
=====================================

Scope
-----
This note records the boundary of DTypeSection4Integration.MembershipData
in SubregularAffineCells.lean.  The final Section 4 conclusions are not
stored as single hypotheses: Proposition 4.9, Theorem 4.10, Theorem 2.3
(as used for path annihilators), and Corollary 4.11 are reconstructed from
lower-level interfaces.

Classification convention
-------------------------
A = internally kernel-checked arithmetic/combinatorics/logical deduction.
B = a representation-theoretic formula is supplied, while its downstream
    numerical consequence is proved in Lean.
C = a literature-level representation-theoretic theorem is supplied through
    a semantic interface.
D = an encoding bridge linking abstract paper objects to the concrete formal
    objects used in the Lean calculation.

Early Section 4 boundary
------------------------
Lemmas 4.1-4.2 are not rebuilt from foundational VOA/minimal-W definitions.
The twisted-module construction, lower-boundedness, and the interpretation of
the vacuum as a vector in the lowest Ramond eigenspace remain semantic setup.
Their needed consequences enter through the abstract vacuum/cyclic-bottom,
charge, and creation-property interfaces.

Lemma 4.4
---------
B/D: vacuum_weight_from_li_twist supplies equation (4.5).
A: DTypeSection4Concrete.lemma_4_4_premet_shift_from_appendix proves the
   Appendix-A root-coordinate comparison with (r-1) varpi + eta_1.
Derived: lemma_4_4_vacuum_weight.

Lemma 4.5
---------
B: central_scalar_from_ramond_relation supplies the scalar formula obtained
   from equations (4.3) and (4.7).
A: lemma_4_5_central_vacuum_zero proves the final rational cancellation.
Derived: lemma_4_5_vacuum_central_zero.

Proposition 4.6
---------------
B/D: current_charge_range and odd_charge_range expose q in {0,1} and
     q in {1/2,3/2}.
C/D: creation properties and the statement that these generator families
     generate Premet's positive part are semantic interfaces.
A: positive_generators_annihilate_vacuum checks the inequalities and derives
   annihilation.
Derived: proposition_4_6_vacuum_highest_pair combines annihilation with the
         internally checked highest-pair arithmetic.

Corollary 4.7
--------------
C/D: existence of a simple quotient of C*, survival of the vacuum highest
     line, and Premet uniqueness are supplied.
A (logical): Lean identifies the simple quotient with mstar and transports the
             quotient-module property.
Derived: corollary_4_7_mstar_is_quotient_module.

Lemma 4.8
---------
A: cBeta(m)=1/2*m*(m+2), dotReflectM(m)=-m-2, cBeta invariance under dot
   reflection, equations (4.17)-(4.18), Premet second-parameter invariance,
   the m=0 specialization, integrality of -2, and s_beta-antidominance are
   proved directly over Q.
C: Premet Theorem 1.3, exact Whittaker-Skryabin transport, Premet/MS standard
   comparison, transport of simple quotients, and the general MS isomorphism
   criterion are semantic inputs.
Derived: lemma_4_8_premet_ms_at_zero and
         lemma_4_8_ms_dot_reflection_at_zero.

Proposition 4.9
---------------
C/D: Skryabin/Whittaker annihilator compatibility, inner-conjugation
     invariance, isomorphic-module annihilator equality, Chen's annihilator
     theorem, and identification of the -beta highest-weight annihilator with
     J2 are inputs.
A: the special Chen hypotheses at m=-2 are checked numerically.
Derived: proposition_4_9_identification proves AnnSkr(mstar)=J2 by an explicit
         equality chain.  No MembershipData field states this conclusion.

Theorem 4.10
------------
C: quotient_skryabin_containment packages the quotient-Skryabin theorem.
A (logical): apply it to mstar using Corollary 4.7 and rewrite AnnSkr(mstar)
             by Proposition 4.9.
Derived: theorem_4_10_membership proves Icand subset J2.

Theorem 2.3 and Corollary 4.11
------------------------------
C: Xu reduced-path left-cell result and Duflo-Joseph annihilator/left-cell
   implication are inputs.
D: path-word/annihilator models and the s2 model for J2 are bridges.
Derived: theorem_2_3_path_annihilator.
C: zhu_descent is the Zhu-correspondence semantic implication.
Derived: corollary_4_11_simultaneous_descent combines Theorem 2.3,
         Theorem 4.10 and Zhu descent.
Derived: candidateDescent_from_section4 adds vacuum descent and produces the
         exact CandidateDescent interface consumed by Theorem 6.1.

Bottom line
-----------
The strongest accurate claim is not that Section 4 is formalized from the
foundations of VOAs, finite W-algebras, or Whittaker theory.  Rather, the
high-level literature theorems are separated into explicit semantic inputs,
while the rank-one arithmetic, Appendix-A coordinate comparison, scalar
cancellations, charge inequalities, and the logical assembly of Propositions
4.6/4.9, Theorem 4.10, Theorem 2.3 and Corollary 4.11 are kernel checked.


==> anc/SECTION5_BOUNDARY_AUDIT.txt <==
SECTION 5 FORMALIZATION BOUNDARY AUDIT
======================================

Classification used in the report:
A = internal Lean proof
B = formula/inequality supplied; downstream deduction kernel-checked
C = literature-level representation-theoretic theorem/interface
D = encoding bridge from abstract paper predicate to explicit formal data

Section5ProofData does NOT contain WeightExhaustion / Theorem 5.14.
Theorem 5.14 is derived by weightExhaustion_from_integrated_theorem_5_14.

1. filteredZhu: C/D
   External: Poisson surjection, PBW-Zhu identification, X_Q = O_min closure,
   primitive-ideal/Joseph/orbit geometry.
   Internal: spectrum containment, zero/minimal variety dichotomy, branch packaging.

2. Zero-orbit branch
   BZ: D
   hcoords: C/D (Lemma 5.1-type finite-dimensional restrictions)
   henergy: B (inequality (5.10)); Proposition 5.4 strict gap is internal
   hwitness: D
   hroot: D
   Proposition 5.5 signed-permutation/root-parity elimination: A

3. Minimal-orbit branch / BM
   q_in_root_lattice: D
   centralGapData: B/C (constituent semantics plus original (3.5), (4.7))
   lemma57IntegralityData: C/D (affine integrality + Lemma 5.6 + cyclic generation)
   normGap_eq_central_scalar: B (equation (5.13))
   petukhov_node_classification: C
   Internal: level-one D_r classification, spinor exclusion, Casimir average bound,
   elimination of h from (3.5)/(4.7), Proposition 5.8 arithmetic,
   Lemma 5.9 norm gap, Proposition 5.10 regularity.

4. hnodeBounds / PrimitiveNodeBoundsBridge
   candidate_ideal_gives_Bmodule: C/D
   lemma_3_1_bounds: C
   proposition_5_11_numerics: D semantic identification
   NOTE: Appendix-A / Proposition 5.11 coordinate formulas themselves are A.
   The bridge only identifies actual semantic node-module invariants with these formulas.
   Proposition 5.12 numerical node elimination: A after bridge inputs.

5. leftCellBridge: C/D
   KL primitive-ideal -> left-cell theorem: C
   subregular left cell = path words: C
   path-word-to-mu_i identification: D (with coordinate/path computations formalized elsewhere)
   Proposition 5.13 logical assembly: A after these inputs.

Conclusion:
Theorem 5.14 is kernel-checked as an integrated theorem from the explicit boundary above.
It is not a theorem assumed inside Section5ProofData.


==> anc/SECTION6_BOUNDARY_AUDIT.txt <==
SECTION 6 / FINAL WRAPPER BOUNDARY AUDIT
========================================

Classification levels used in the report:
A = internally kernel-checked calculation or logical deduction
B = paper formula / structural identity supplied as input, with downstream deduction checked
C = literature-level representation-theoretic theorem exposed as a semantic interface
D = encoding bridge connecting semantic paper objects to abstract Lean data

THEOREM 6.1
-----------
Internally derived:
- CandidateDescent is produced from the Section 4 MembershipData package.
- WeightExhaustion is produced from Section5ProofData via the integrated Theorem 5.14.
- BlockExhaustion is then produced from WeightExhaustion + FactoringWeightConditions.
- theorem_6_1 performs the forward/reverse classification logic.

External / semantic boundary:
- CandidateInAmbientBlock: the vacuum and path modules lie in the ambient block.
- AmbientParametrization: every ambient-block simple has a finite highest-weight label.
- FactoringWeightConditions: factoring through Q_ell yields the candidate ideal condition and affine congruence.

THEOREM 6.2 AND THE SIMPLE COUNT
--------------------------------
Internally derived:
- theorem_6_2_from_theorem_6_1 transports the candidate quotient classification.
- Label ell = Option (Fin ell).
- label_cardinality proves card(Label ell)=ell+1.
- simple_objects_equiv_labels constructs an actual equivalence with the subtype of simple vacuum-block objects.

External / semantic boundary:
- QuotientIsomorphismInput encodes Q_ell ≅ L_{-1}(D_ell) at the module-classification level.
- PaperData.moduleOfWeight_is_simple is semantic data saying moduleOfWeight(mu) denotes the simple highest-weight module.
- CandidateLabelsDistinct is an explicit top-level input; the current bundle does not derive pairwise distinctness from explicit highest weights.

THEOREM 6.3
-----------
External / semantic boundary:
- SYZData supplies abstract additive groups K0, Cell, Ambient, and injective ambient embeddings.
- hK0gen and hCellgen assert that the designated generators generate K0 and Cell.
- hK0map and hCellmap identify both indexed generator families with the same ambient basis family.

Internally derived:
- range_eq_CanonicalSpan_of_generated proves the range of each embedding is the canonical additive span.
- theorem_6_3_final proves equality of the two ranges.
- commonImageFactorizationAddEquiv constructs an actual additive equivalence K0 ≃+ Cell.
- theorem_6_3_ambient_compatibility proves compatibility with the two ambient embeddings.

Scope limitation:
- The verified isomorphism is an additive-group isomorphism. The bundle does not construct or verify affine-Hecke / affine-Weyl module-action equivariance.

COROLLARY 6.4
--------------
Internally derived:
- affineMark and its endpoint/interior values.
- bCoefficient and substitution of the multiplicity-difference identity under the abstract sums.
- corollary_6_4_uniform_characters from the supplied character identities.

External / semantic boundary:
- completed character space and summation operations;
- BKK character expansion;
- paired affine-Weyl reindexing;
- BKK multiplicity-difference formula.

TOP-LEVEL THEOREM 1.1
---------------------
DTypeMainTheorem.theorem_1_1 does NOT take CandidateDescent or WeightExhaustion as direct hypotheses.
It derives them from S4 and S5, then assembles:
1. the simple-object classification predicate;
2. a label equivalence and card(Label ell)=ell+1;
3. an additive-group isomorphism K0 ≃+ Cell.

Remaining top-level semantic inputs visibly include:
- CandidateInAmbientBlock;
- AmbientParametrization;
- FactoringWeightConditions;
- QuotientIsomorphismInput;
- CandidateLabelsDistinct;
- SYZ ambient realization, generation, and generator-image data.


==> anc/SubregularAffineCells.lean <==
import Mathlib

set_option linter.unnecessarySimpa false
set_option linter.style.emptyLine false
set_option linter.unnecessarySeqFocus false
set_option linter.unusedSimpArgs false
set_option linter.unusedTactic false
set_option linter.unusedVariables false
set_option linter.unreachableTactic false
set_option linter.style.setOption false
set_option linter.flexible false


/-!
# Subregular affine cells and the level -1 vertex algebra of type D
## Single-file Lean verification bundle

This file merges the current/latest Lean verification modules for the paper

  Sihai Jin,
  "Subregular affine cells and the level -1 vertex algebra of type D".

It deliberately excludes superseded / failed intermediate compile versions.
All current definitions and theorems are physically contained in this single
file, so there are no project-local imports.

Included layers:
1. Type-D norm gap and explicit Weyl-orbit packaging (Lemma 5.9)
2. Zero-orbit energy arithmetic (Proposition 5.4)
3. Zero-orbit signed-permutation rigidity + full D-root parity (Proposition 5.5)
4. Appendix-A node-weight derivation (Proposition 5.11)
5. Node numerical rigidity (Proposition 5.12)
6. Minimal-orbit regularity logical core (Proposition 5.10)
7. Minimal-orbit rigidity logical core (Proposition 5.13)
8. Exhaustion logical core (Theorem 5.14)
9. Candidate quotient classification (Theorem 6.1)
10. Simple objects (Theorem 6.2)
11. Genuine Z-span formulation of Theorem 6.3
12. Generator-to-Z-span bridge
13. First end-to-end integration adapters

No old compile1/compile2 failures or superseded theorem skeletons are duplicated
here.

Important: higher representation-theoretic results that came from external
literature or have not yet been internally formalized remain explicit theorem
hypotheses in the corresponding higher-level sections.
-/



/-! ================================================================
 SECTION 1: merged from DTypeNormGapWeylOrbit_compile5.lean
================================================================ -/

/-!
# Type-D norm gap: explicit Weyl-orbit packaging

This file formalizes the one-coordinate inequalities used in Lemma 5.9
("Type-D norm gap") of the paper

  Sihai Jin, *Subregular affine cells and the level -1 vertex algebra of type D*.

For r >= 0 set N = 2r+1 and

  f_t(n) = N n^2 + 2 t n.

The paper uses two elementary facts:

* for 0 <= t <= r, f_t(n) >= 0;
* for the exceptional first coordinate t = r+1, the only negative value is
  f_{r+1}(-1) = -1.

These are the local inequalities behind the lattice norm-gap argument.

Stage 2 will assemble these local lemmas over the D_l root lattice and prove
that the total quantity R(q) is nonnegative, with equality only in the Weyl
orbit cases; Stage 3 will prove the evenness/gap R(q) > 0 -> R(q) >= 2.
-/

namespace SubregularAffineCells
namespace DTypeNormGap

/-- The integer N = 2r+1 appearing at level -1 in type D. -/
def N (r : ℤ) : ℤ := 2 * r + 1

/-- Coordinate contribution f_t(n) = N n^2 + 2tn. -/
def coordContribution (r t n : ℤ) : ℤ :=
  N r * n ^ 2 + 2 * t * n

lemma N_nonneg {r : ℤ} (hr : 0 ≤ r) : 0 ≤ N r := by
  unfold N
  omega

lemma N_pos {r : ℤ} (hr : 0 ≤ r) : 0 < N r := by
  unfold N
  omega

/--
For every ordinary coordinate of rho, i.e. 0 <= t <= r, the contribution
is nonnegative for every integer n.
-/
theorem coordContribution_nonneg
    {r t n : ℤ}
    (hr : 0 ≤ r)
    (ht0 : 0 ≤ t)
    (htr : t ≤ r) :
    0 ≤ coordContribution r t n := by
  by_cases hn : 0 ≤ n
  · have hN : 0 ≤ N r := N_nonneg hr
    have hsq : 0 ≤ n ^ 2 := sq_nonneg n
    have hmain : 0 ≤ N r * n ^ 2 := mul_nonneg hN hsq
    have hlin : 0 ≤ 2 * t * n := by positivity
    unfold coordContribution
    linarith
  · have hnle : n ≤ -1 := by omega
    let m : ℤ := -n
    have hm : 1 ≤ m := by
      dsimp [m]
      omega
    have hm0 : 0 ≤ m := by omega
    have hm1 : 0 ≤ m - 1 := by omega
    have hrt : 0 ≤ r - t := by omega
    have hA : 0 ≤ 2 * r * (m - 1) := by positivity
    have hB : 0 ≤ 2 * (r - t) := by positivity
    have hC : 0 ≤ m - 1 := hm1
    have hbracket : 0 ≤ (2 * r + 1) * m - 2 * t := by
      have hid :
          (2 * r + 1) * m - 2 * t =
            2 * r * (m - 1) + 2 * (r - t) + (m - 1) + 1 := by
        ring
      rw [hid]
      have hA : 0 ≤ 2 * r * (m - 1) := by positivity
      have hB : 0 ≤ 2 * (r - t) := by positivity
      omega
    have hprod : 0 ≤ m * ((2 * r + 1) * m - 2 * t) :=
      mul_nonneg hm0 hbracket
    have hid :
        coordContribution r t n =
          m * ((2 * r + 1) * m - 2 * t) := by
      simp [coordContribution, N, m]
      ring
    rw [hid]
    exact hprod

/-- At the exceptional first coordinate t=r+1, n=-1 gives exactly -1. -/
theorem exceptional_at_neg_one (r : ℤ) :
    coordContribution r (r + 1) (-1) = -1 := by
  simp [coordContribution, N]
  ring

/--
For the exceptional first coordinate t=r+1, every value other than n=-1
is nonnegative.
-/
theorem exceptional_nonneg_of_ne_neg_one
    {r n : ℤ}
    (hr : 0 ≤ r)
    (hne : n ≠ -1) :
    0 ≤ coordContribution r (r + 1) n := by
  by_cases hn : 0 ≤ n
  · have hN : 0 ≤ N r := N_nonneg hr
    have hsq : 0 ≤ n ^ 2 := sq_nonneg n
    have hmain : 0 ≤ N r * n ^ 2 := mul_nonneg hN hsq
    have hlin : 0 ≤ 2 * (r + 1) * n := by positivity
    unfold coordContribution
    linarith
  · have hnle : n ≤ -1 := by omega
    have hnle2 : n ≤ -2 := by omega
    let m : ℤ := -n
    have hm : 2 ≤ m := by
      dsimp [m]
      omega
    have hm0 : 0 ≤ m := by omega
    have hm1 : 0 ≤ m - 1 := by omega
    have hm2 : 0 ≤ m - 2 := by omega
    have hA : 0 ≤ 2 * r * (m - 1) := by positivity
    have hbracket : 0 ≤ (2 * r + 1) * m - 2 * (r + 1) := by
      have hid :
          (2 * r + 1) * m - 2 * (r + 1) =
            2 * r * (m - 1) + (m - 2) := by
        ring
      rw [hid]
      have hprod :
          0 ≤ 2 * r * (m - 1) := by
        exact mul_nonneg
          (mul_nonneg (by omega) (by omega))
          hm1
      linarith
    have hprod :
        0 ≤ m * ((2 * r + 1) * m - 2 * (r + 1)) :=
      mul_nonneg hm0 hbracket
    have hid :
        coordContribution r (r + 1) n =
          m * ((2 * r + 1) * m - 2 * (r + 1)) := by
      simp [coordContribution, N, m]
      ring
    rw [hid]
    exact hprod

/-- The exceptional coordinate is always bounded below by -1. -/
theorem exceptional_ge_neg_one
    {r n : ℤ}
    (hr : 0 ≤ r) :
    -1 ≤ coordContribution r (r + 1) n := by
  by_cases h : n = -1
  · subst n
    rw [exceptional_at_neg_one]
  · have hnonneg := exceptional_nonneg_of_ne_neg_one (r := r) (n := n) hr h
    omega

/--
A useful strengthening: for 0 <= t <= r, every nonzero integer coordinate
contributes at least 1. This is slightly stronger than the nonnegativity
statement used in the paper and will simplify the parity-compensation step.
-/
theorem coordContribution_ge_one_of_ne_zero
    {r t n : ℤ}
    (hr : 0 ≤ r)
    (ht0 : 0 ≤ t)
    (htr : t ≤ r)
    (hne : n ≠ 0) :
    1 ≤ coordContribution r t n := by
  by_cases hn : 0 < n
  · have hn1 : 1 ≤ n := by omega
    have hN1 : 1 ≤ N r := by
      unfold N
      omega
    have hsq1 : 1 ≤ n ^ 2 := by nlinarith
    have hmain : 1 ≤ N r * n ^ 2 := by
      nlinarith [mul_nonneg (show 0 ≤ N r from N_nonneg hr) (sq_nonneg n)]
    have hlin : 0 ≤ 2 * t * n := by positivity
    unfold coordContribution
    linarith
  · have hnneg : n ≤ -1 := by omega
    let m : ℤ := -n
    have hm : 1 ≤ m := by
      dsimp [m]
      omega
    have hm0 : 0 ≤ m := by omega
    have hrt : 0 ≤ r - t := by omega
    have hm1 : 0 ≤ m - 1 := by omega
    have hbracket1 : 1 ≤ (2 * r + 1) * m - 2 * t := by
      have hid :
          (2 * r + 1) * m - 2 * t =
            2 * r * (m - 1) + 2 * (r - t) + (m - 1) + 1 := by
        ring
      rw [hid]
      have hA : 0 ≤ 2 * r * (m - 1) := by
        exact mul_nonneg
          (mul_nonneg (by omega) (by omega))
          hm1
      have hB : 0 ≤ 2 * (r - t) := by
        omega
      omega
    have hprod1 :
        1 ≤ m * ((2 * r + 1) * m - 2 * t) := by
      nlinarith [mul_nonneg (show 0 ≤ m from hm0)
        (show 0 ≤ (2 * r + 1) * m - 2 * t by omega)]
    have hid :
        coordContribution r t n =
          m * ((2 * r + 1) * m - 2 * t) := by
      simp [coordContribution, N, m]
      ring
    rw [hid]
    exact hprod1


/-!
## Stage 2: assembling the type-D root lattice

We write a vector in Z^(r+2) as

  q = (q₁ ; q₂, ..., q_{r+2}).

The first coordinate of ρ has coefficient r+1 and is exceptional.
The remaining r+1 coordinates have coefficients

  r, r-1, ..., 1, 0.

The type-D root-lattice condition is that the total coordinate sum is even.
The quantity R(q) in Lemma 5.9 is exactly the sum of the corresponding
one-coordinate contributions.

This stage proves:

* every ordinary tail contribution is nonnegative;
* if the exceptional coordinate equals -1, root-lattice parity forces at
  least one nonzero tail coordinate, which contributes at least 1;
* therefore R(q) >= 0 for every q in Q(D);
* if R(q) = 0, then q is forced to have one of the two equality patterns
  q = 0 or q = (-1,-1,0,...,0) = -θ.

Stage 3 will formalize the evenness of R(q) and the strict gap
R(q) > 0 -> R(q) >= 2.
-/

/-- A type-D lattice vector in dimension r+2, split into the exceptional
first coordinate and the remaining r+1 coordinates. -/
structure DRootVector (r : ℕ) where
  head : ℤ
  tail : Fin (r + 1) → ℤ

@[ext] theorem DRootVector.ext
    {r : ℕ} {u v : DRootVector r}
    (hhead : u.head = v.head)
    (htail : u.tail = v.tail) :
    u = v := by
  cases u
  cases v
  simp_all

/-- The coefficient of the j-th tail coordinate in
ρ = (r+1,r,r-1,...,1,0). -/
def tailWeight (r : ℕ) (j : Fin (r + 1)) : ℤ :=
  (r : ℤ) - (j.1 : ℤ)

lemma fin_tail_index_le (r : ℕ) (j : Fin (r + 1)) :
    j.1 ≤ r := by
  omega

lemma tailWeight_nonneg (r : ℕ) (j : Fin (r + 1)) :
    0 ≤ tailWeight r j := by
  unfold tailWeight
  have hj := fin_tail_index_le r j
  omega

lemma tailWeight_le (r : ℕ) (j : Fin (r + 1)) :
    tailWeight r j ≤ (r : ℤ) := by
  unfold tailWeight
  have hj0 : 0 ≤ (j.1 : ℤ) := by positivity
  omega

/-- The ordinary contribution attached to a tail coordinate. -/
def ordinaryContribution (r : ℕ) (j : Fin (r + 1)) (n : ℤ) : ℤ :=
  coordContribution (r : ℤ) (tailWeight r j) n

/-- The exceptional contribution attached to the first coordinate. -/
def exceptionalContribution (r : ℕ) (n : ℤ) : ℤ :=
  coordContribution (r : ℤ) ((r : ℤ) + 1) n

lemma ordinaryContribution_nonneg
    (r : ℕ) (j : Fin (r + 1)) (n : ℤ) :
    0 ≤ ordinaryContribution r j n := by
  unfold ordinaryContribution
  exact coordContribution_nonneg
    (r := (r : ℤ))
    (t := tailWeight r j)
    (n := n)
    (by positivity)
    (tailWeight_nonneg r j)
    (tailWeight_le r j)

lemma ordinaryContribution_ge_one_of_ne_zero
    (r : ℕ) (j : Fin (r + 1)) (n : ℤ)
    (hn : n ≠ 0) :
    1 ≤ ordinaryContribution r j n := by
  unfold ordinaryContribution
  exact coordContribution_ge_one_of_ne_zero
    (r := (r : ℤ))
    (t := tailWeight r j)
    (n := n)
    (by positivity)
    (tailWeight_nonneg r j)
    (tailWeight_le r j)
    hn

lemma exceptionalContribution_at_neg_one (r : ℕ) :
    exceptionalContribution r (-1) = -1 := by
  simpa [exceptionalContribution] using
    (exceptional_at_neg_one (r : ℤ))

lemma exceptionalContribution_nonneg_of_ne_neg_one
    (r : ℕ) (n : ℤ) (hne : n ≠ -1) :
    0 ≤ exceptionalContribution r n := by
  unfold exceptionalContribution
  exact exceptional_nonneg_of_ne_neg_one
    (r := (r : ℤ))
    (n := n)
    (by positivity)
    hne

/--
For r >= 1, the exceptional contribution vanishes only at n=0.
(The paper has r >= 3.)
-/
theorem exceptionalContribution_eq_zero_iff
    {r : ℕ} (hr : 1 ≤ r) (n : ℤ) :
    exceptionalContribution r n = 0 ↔ n = 0 := by
  have hNge : (3 : ℤ) ≤ N (r : ℤ) := by
    simp [N]
    omega
  have hfactor :
      exceptionalContribution r n =
        n * (N (r : ℤ) * n + 2 * ((r : ℤ) + 1)) := by
    unfold exceptionalContribution coordContribution
    ring
  rw [hfactor]
  constructor
  · intro h
    rcases Int.mul_eq_zero.mp h with hn | hb
    · exact hn
    · exfalso
      have hprod :
          N (r : ℤ) * (n + 1) = -1 := by
        calc
          N (r : ℤ) * (n + 1)
              = N (r : ℤ) * n + N (r : ℤ) := by ring
          _ = (N (r : ℤ) * n + 2 * ((r : ℤ) + 1)) - 1 := by
                simp [N]
                ring
          _ = -1 := by rw [hb]; norm_num
      rcases Int.eq_one_or_neg_one_of_mul_eq_neg_one hprod with hNu | hNu
      · omega
      · omega
  · intro hn
    subst n
    norm_num

/--
For 0 <= t <= r and r >= 3, contribution 1 is rigid:
it occurs exactly for n=-1 and t=r.
-/
theorem coordContribution_eq_one_iff
    {r t n : ℤ}
    (hr : 3 ≤ r)
    (ht0 : 0 ≤ t)
    (htr : t ≤ r) :
    coordContribution r t n = 1 ↔ n = -1 ∧ t = r := by
  have hfactor :
      coordContribution r t n =
        n * (N r * n + 2 * t) := by
    unfold coordContribution
    ring
  rw [hfactor]
  constructor
  · intro h
    rcases (Int.mul_eq_one_iff_eq_one_or_neg_one.mp h) with hpos | hneg
    · rcases hpos with ⟨hn, hb⟩
      subst n
      simp [N] at hb
      omega
    · rcases hneg with ⟨hn, hb⟩
      constructor
      · exact hn
      · subst n
        simp [N] at hb
        omega
  · rintro ⟨hn, ht⟩
    subst n
    subst t
    simp [N]

lemma tailWeight_eq_r_iff
    (r : ℕ) (j : Fin (r + 1)) :
    tailWeight r j = (r : ℤ) ↔ j.1 = 0 := by
  unfold tailWeight
  constructor <;> intro h
  · omega
  · omega

/-- In the tail, contribution 1 occurs only at the second ambient
coordinate, with value -1. -/
theorem ordinaryContribution_eq_one_iff
    {r : ℕ} (hr : 3 ≤ r)
    (j : Fin (r + 1)) (n : ℤ) :
    ordinaryContribution r j n = 1 ↔ n = -1 ∧ j.1 = 0 := by
  unfold ordinaryContribution
  have hmain :=
    coordContribution_eq_one_iff
      (r := (r : ℤ))
      (t := tailWeight r j)
      (n := n)
      (by exact_mod_cast hr)
      (tailWeight_nonneg r j)
      (tailWeight_le r j)
  constructor
  · intro h
    have hp := hmain.mp h
    exact ⟨hp.1, (tailWeight_eq_r_iff r j).mp hp.2⟩
  · rintro ⟨hn, hj⟩
    apply hmain.mpr
    exact ⟨hn, (tailWeight_eq_r_iff r j).mpr hj⟩

/-- Sum of coordinates of q.  Type D requires this to be even. -/
def coordinateSum {r : ℕ} (q : DRootVector r) : ℤ :=
  q.head + ∑ j, q.tail j

/-- The type-D root-lattice parity condition. -/
def InDRootLattice {r : ℕ} (q : DRootVector r) : Prop :=
  coordinateSum q % 2 = 0

/-- Sum of all ordinary tail contributions. -/
def tailEnergy {r : ℕ} (q : DRootVector r) : ℤ :=
  ∑ j, ordinaryContribution r j (q.tail j)

/-- The integer R(q) used in the proof of Lemma 5.9. -/
def R {r : ℕ} (q : DRootVector r) : ℤ :=
  exceptionalContribution r q.head + tailEnergy q

theorem tailEnergy_nonneg
    {r : ℕ} (q : DRootVector r) :
    0 ≤ tailEnergy q := by
  unfold tailEnergy
  exact Finset.sum_nonneg (fun j _ =>
    ordinaryContribution_nonneg r j (q.tail j))

lemma exists_tail_nonzero_of_tailSum_ne_zero
    {r : ℕ} (q : DRootVector r)
    (h : (∑ j, q.tail j) ≠ 0) :
    ∃ j, q.tail j ≠ 0 := by
  by_contra hnot
  push Not at hnot
  apply h
  simp [hnot]

/--
If the sum of tail coordinates is nonzero, then some ordinary contribution
is at least 1, so the whole tail energy is at least 1.
-/
theorem tailEnergy_ge_one_of_tailSum_ne_zero
    {r : ℕ} (q : DRootVector r)
    (h : (∑ j, q.tail j) ≠ 0) :
    1 ≤ tailEnergy q := by
  rcases exists_tail_nonzero_of_tailSum_ne_zero q h with ⟨j, hj⟩
  have hterm :
      1 ≤ ordinaryContribution r j (q.tail j) :=
    ordinaryContribution_ge_one_of_ne_zero r j (q.tail j) hj
  have hle :
      ordinaryContribution r j (q.tail j) ≤ tailEnergy q := by
    unfold tailEnergy
    exact Finset.single_le_sum
      (fun i _ => ordinaryContribution_nonneg r i (q.tail i))
      (Finset.mem_univ j)
  exact hterm.trans hle

/--
If the exceptional coordinate is -1 and q is in the D root lattice,
then the tail coordinate sum cannot vanish: otherwise the total coordinate
sum would be odd.
-/
theorem tailSum_ne_zero_of_head_neg_one
    {r : ℕ} (q : DRootVector r)
    (hroot : InDRootLattice q)
    (hhead : q.head = -1) :
    (∑ j, q.tail j) ≠ 0 := by
  intro htail
  have hbad : ((-1 : ℤ) % 2) = 0 := by
    simpa [InDRootLattice, coordinateSum, hhead, htail] using hroot
  norm_num at hbad

/--
Core nonnegativity statement of Lemma 5.9:
for every type-D root-lattice vector q, R(q) >= 0.
-/
theorem R_nonneg
    {r : ℕ} (q : DRootVector r)
    (hroot : InDRootLattice q) :
    0 ≤ R q := by
  by_cases hhead : q.head = -1
  · have htailne :=
      tailSum_ne_zero_of_head_neg_one q hroot hhead
    have htailge :
        1 ≤ tailEnergy q :=
      tailEnergy_ge_one_of_tailSum_ne_zero q htailne
    have hRform :
        R q = -1 + tailEnergy q := by
      simp [R, hhead, exceptionalContribution_at_neg_one]
    rw [hRform]
    omega
  · have hex :
        0 ≤ exceptionalContribution r q.head :=
      exceptionalContribution_nonneg_of_ne_neg_one r q.head hhead
    have htail : 0 ≤ tailEnergy q := tailEnergy_nonneg q
    unfold R
    omega

/-- The first tail index, corresponding to coefficient r in ρ. -/
def firstTailIndex (r : ℕ) : Fin (r + 1) :=
  ⟨0, by omega⟩

/-- Coordinate description of the zero vector. -/
def IsZeroVector {r : ℕ} (q : DRootVector r) : Prop :=
  q.head = 0 ∧ ∀ j, q.tail j = 0

/-- Coordinate description of -θ = (-1,-1,0,...,0). -/
def IsNegTheta {r : ℕ} (q : DRootVector r) : Prop :=
  q.head = -1 ∧
  q.tail (firstTailIndex r) = -1 ∧
  ∀ j, j.1 ≠ 0 → q.tail j = 0

/--
If the tail energy is zero, every tail coordinate is zero.
-/
theorem tailEnergy_eq_zero_implies_tail_zero
    {r : ℕ} (q : DRootVector r)
    (hE : tailEnergy q = 0) :
    ∀ j, q.tail j = 0 := by
  have hall :
      ∀ j ∈ (Finset.univ : Finset (Fin (r + 1))),
        ordinaryContribution r j (q.tail j) = 0 := by
    apply (Finset.sum_eq_zero_iff_of_nonneg
      (s := (Finset.univ : Finset (Fin (r + 1))))
      (f := fun j => ordinaryContribution r j (q.tail j))
      (fun j _ => ordinaryContribution_nonneg r j (q.tail j))).mp
    simpa [tailEnergy] using hE
  intro j
  have hj0 :=
    hall j (Finset.mem_univ j)
  by_contra hj
  have hjge :
      1 ≤ ordinaryContribution r j (q.tail j) :=
    ordinaryContribution_ge_one_of_ne_zero r j (q.tail j) hj
  omega

/--
Equality rigidity for Stage 2.

Assuming r >= 3 and q belongs to the D root lattice, R(q)=0 can happen
only in the two patterns appearing in the paper:
  q = 0, or q = (-1,-1,0,...,0) = -θ.
-/
theorem R_eq_zero_only_zero_or_negTheta
    {r : ℕ} (hr : 3 ≤ r)
    (q : DRootVector r)
    (hroot : InDRootLattice q)
    (hR : R q = 0) :
    IsZeroVector q ∨ IsNegTheta q := by
  by_cases hhead : q.head = -1
  · have htailne :=
      tailSum_ne_zero_of_head_neg_one q hroot hhead
    have hE : tailEnergy q = 1 := by
      have hform :
          R q = -1 + tailEnergy q := by
        simp [R, hhead, exceptionalContribution_at_neg_one]
      rw [hform] at hR
      omega
    have hex : ∃ j, q.tail j ≠ 0 :=
      exists_tail_nonzero_of_tailSum_ne_zero q htailne

    have hshape :
        ∀ j, q.tail j ≠ 0 → q.tail j = -1 ∧ j.1 = 0 := by
      intro j hj
      have hge :
          1 ≤ ordinaryContribution r j (q.tail j) :=
        ordinaryContribution_ge_one_of_ne_zero r j (q.tail j) hj
      have hle :
          ordinaryContribution r j (q.tail j) ≤ tailEnergy q := by
        unfold tailEnergy
        exact Finset.single_le_sum
          (fun i _ => ordinaryContribution_nonneg r i (q.tail i))
          (Finset.mem_univ j)
      have hone :
          ordinaryContribution r j (q.tail j) = 1 := by
        omega
      exact (ordinaryContribution_eq_one_iff hr j (q.tail j)).mp hone

    rcases hex with ⟨j, hj⟩
    have hjshape := hshape j hj
    have hjidx : j = firstTailIndex r := by
      apply Fin.ext
      simpa [firstTailIndex] using hjshape.2
    have hfirst :
        q.tail (firstTailIndex r) = -1 := by
      rw [← hjidx]
      exact hjshape.1
    have hother :
        ∀ i, i.1 ≠ 0 → q.tail i = 0 := by
      intro i hi
      by_contra hinz
      have hishape := hshape i hinz
      exact hi hishape.2
    exact Or.inr ⟨hhead, hfirst, hother⟩

  · have hex_nonneg :
        0 ≤ exceptionalContribution r q.head :=
      exceptionalContribution_nonneg_of_ne_neg_one r q.head hhead
    have htail_nonneg :
        0 ≤ tailEnergy q :=
      tailEnergy_nonneg q
    have hex0 :
        exceptionalContribution r q.head = 0 := by
      unfold R at hR
      omega
    have hE0 :
        tailEnergy q = 0 := by
      unfold R at hR
      omega
    have hhead0 :
        q.head = 0 := by
      exact (exceptionalContribution_eq_zero_iff
        (r := r) (by omega) q.head).mp hex0
    have htail0 :
        ∀ j, q.tail j = 0 :=
      tailEnergy_eq_zero_implies_tail_zero q hE0
    exact Or.inl ⟨hhead0, htail0⟩


/-!
## Stage 3: parity and the strict gap

The paper's last arithmetic step in Lemma 5.9 uses that the type-D root
lattice is even.  In the coordinate model developed above this means:

* `R(q)` has the same parity as the coordinate sum of `q`;
* for `q ∈ Q(D)`, therefore `R(q)` is even;
* since Stage 2 proves `R(q) ≥ 0`, positivity forces `R(q) ≥ 2`.

The key local identity is

  f_t(n) - n
    = 2 r n^2 + n(n-1) + 2 t n,

and the right-hand side is even because `n(n-1)` is even.

This avoids any case split on the parity of `n`.
-/

/-- Difference between a coordinate contribution and the coordinate itself.
Its role is to isolate the parity-preserving part of `f_t(n)`. -/
def contributionDelta (r t n : ℤ) : ℤ :=
  coordContribution r t n - n

lemma contributionDelta_identity (r t n : ℤ) :
    contributionDelta r t n =
      2 * r * n^2 + n * (n - 1) + 2 * t * n := by
  unfold contributionDelta coordContribution N
  ring

/-- Every contribution differs from its coordinate by an even integer. -/
theorem contributionDelta_even (r t n : ℤ) :
    Even (contributionDelta r t n) := by
  have h₁ : Even (2 * r * n^2) := by
    convert Even.add_self (r * n^2) using 1 <;> ring
  have h₂ : Even (n * (n - 1)) :=
    Int.even_mul_pred_self n
  have h₃ : Even (2 * t * n) := by
    convert Even.add_self (t * n) using 1 <;> ring
  rw [contributionDelta_identity]
  exact (h₁.add h₂).add h₃

/-- Delta term for the exceptional first coordinate. -/
def headDelta {r : ℕ} (q : DRootVector r) : ℤ :=
  contributionDelta (r : ℤ) ((r : ℤ) + 1) q.head

/-- Sum of the parity-preserving delta terms in the tail. -/
def tailDelta {r : ℕ} (q : DRootVector r) : ℤ :=
  ∑ j, contributionDelta (r : ℤ) (tailWeight r j) (q.tail j)

theorem headDelta_even {r : ℕ} (q : DRootVector r) :
    Even (headDelta q) := by
  unfold headDelta
  exact contributionDelta_even _ _ _

theorem tailDelta_even {r : ℕ} (q : DRootVector r) :
    Even (tailDelta q) := by
  unfold tailDelta
  exact Finset.even_sum
    (fun j => contributionDelta (r : ℤ) (tailWeight r j) (q.tail j))
    (fun j _ => contributionDelta_even _ _ _)

/--
Algebraic decomposition of `R(q)` into the coordinate sum plus even delta
terms.  This makes the parity argument completely explicit.
-/
theorem R_eq_coordinateSum_add_deltas
    {r : ℕ} (q : DRootVector r) :
    R q = coordinateSum q + headDelta q + tailDelta q := by
  unfold R coordinateSum headDelta tailDelta tailEnergy
  unfold exceptionalContribution ordinaryContribution contributionDelta
  rw [Finset.sum_sub_distrib]
  ring

/-- A type-D root-lattice vector has even `R(q)`. -/
theorem R_even
    {r : ℕ} (q : DRootVector r)
    (hroot : InDRootLattice q) :
    Even (R q) := by
  have hcoord : Even (coordinateSum q) :=
    Int.even_iff.mpr hroot
  have hhead : Even (headDelta q) :=
    headDelta_even q
  have htail : Even (tailDelta q) :=
    tailDelta_even q
  rw [R_eq_coordinateSum_add_deltas]
  exact (hcoord.add hhead).add htail

/--
The strict integer gap: if `R(q)` is positive for a type-D root-lattice
vector, then it is at least 2.
-/
theorem R_ge_two_of_pos
    {r : ℕ} (q : DRootVector r)
    (hroot : InDRootLattice q)
    (hpos : 0 < R q) :
    2 ≤ R q := by
  have heven : Even (R q) :=
    R_even q hroot
  exact (Int.two_le_iff_pos_of_even heven).2 hpos

/--
Combining Stage 2 nonnegativity with Stage 3 parity:
`R(q)` is either zero or at least two.
-/
theorem R_eq_zero_or_ge_two
    {r : ℕ} (q : DRootVector r)
    (hroot : InDRootLattice q) :
    R q = 0 ∨ 2 ≤ R q := by
  have hnonneg : 0 ≤ R q :=
    R_nonneg q hroot
  by_cases hzero : R q = 0
  · exact Or.inl hzero
  · right
    apply R_ge_two_of_pos q hroot
    omega

/--
The complete arithmetic dichotomy used in Lemma 5.9, before identifying
the two zero patterns with elements of the Weyl orbit of `ρ`.
-/
theorem R_arithmetic_dichotomy
    {r : ℕ} (hr : 3 ≤ r)
    (q : DRootVector r)
    (hroot : InDRootLattice q) :
    (R q = 0 ∧ (IsZeroVector q ∨ IsNegTheta q)) ∨
      2 ≤ R q := by
  rcases R_eq_zero_or_ge_two q hroot with hzero | hgap
  · left
    exact ⟨hzero,
      R_eq_zero_only_zero_or_negTheta hr q hroot hzero⟩
  · exact Or.inr hgap

/-- The scaled quantity `N * R(q)` appearing in equation (5.18). -/
def scaledGap {r : ℕ} (q : DRootVector r) : ℤ :=
  N (r : ℤ) * R q

/--
If `R(q)` is positive then equation (5.18) has the paper's strict lower
bound `N R(q) ≥ 2N`.
-/
theorem scaledGap_ge_twoN_of_pos
    {r : ℕ} (hr : 3 ≤ r)
    (q : DRootVector r)
    (hroot : InDRootLattice q)
    (hpos : 0 < R q) :
    2 * N (r : ℤ) ≤ scaledGap q := by
  have hR2 : 2 ≤ R q :=
    R_ge_two_of_pos q hroot hpos
  have hN0 : 0 ≤ N (r : ℤ) :=
    N_nonneg (by omega)
  have hmul :=
    mul_le_mul_of_nonneg_left hR2 hN0
  simpa [scaledGap, mul_comm, mul_left_comm, mul_assoc] using hmul

/--
Stage-3 version of the numerical conclusion of Lemma 5.9:
either one is in an equality pattern, or the scaled norm increment is
at least `2N`.
-/
theorem scaledGap_zeroPattern_or_ge_twoN
    {r : ℕ} (hr : 3 ≤ r)
    (q : DRootVector r)
    (hroot : InDRootLattice q) :
    (R q = 0 ∧ (IsZeroVector q ∨ IsNegTheta q)) ∨
      2 * N (r : ℤ) ≤ scaledGap q := by
  rcases R_arithmetic_dichotomy hr q hroot with hzero | hgap
  · exact Or.inl hzero
  · right
    have hN0 : 0 ≤ N (r : ℤ) :=
      N_nonneg (by omega)
    have hmul :=
      mul_le_mul_of_nonneg_left hgap hN0
    simpa [scaledGap, mul_comm, mul_left_comm, mul_assoc] using hmul


/-!
## Stage 4: return to the norm statement and exhibit the Weyl witness

We now package the arithmetic quantity `N * R(q)` as the literal squared-norm
difference for

  ζ = ρ + N q.

The ambient type-D coordinates are still split into the first coordinate and
the remaining `r+1` coordinates.  Thus

  ρ = (r+1 ; r, r-1, ..., 1, 0).

We also define the reflection in the highest root

  θ = ε₁ + ε₂.

On orthogonal coordinates this reflection sends

  (x₁,x₂,x₃,...) ↦ (-x₂,-x₁,x₃,...).

For the exceptional equality vector `q = -θ`, the formalization proves
directly that

  ρ + Nq = s_θ ρ.

This is the explicit Weyl-orbit witness used in the paper.
-/

/-- The type-D Weyl vector in the split coordinate model. -/
def rhoVector (r : ℕ) : DRootVector r where
  head := (r : ℤ) + 1
  tail := fun j => tailWeight r j

/-- The affine-lattice point `ζ = ρ + Nq`. -/
def zetaVector {r : ℕ} (q : DRootVector r) : DRootVector r where
  head := ((r : ℤ) + 1) + N (r : ℤ) * q.head
  tail := fun j =>
    tailWeight r j + N (r : ℤ) * q.tail j

/-- Squared Euclidean norm in orthogonal coordinates. -/
def normSq {r : ℕ} (v : DRootVector r) : ℤ :=
  v.head^2 + ∑ j, (v.tail j)^2

/-- Literal squared-norm increment `||ζ||² - ||ρ||²`. -/
def normGap {r : ℕ} (q : DRootVector r) : ℤ :=
  normSq (zetaVector q) - normSq (rhoVector r)

lemma head_norm_increment_eq
    (r : ℕ) (n : ℤ) :
    ((((r : ℤ) + 1) + N (r : ℤ) * n)^2 -
      ((r : ℤ) + 1)^2)
      =
      N (r : ℤ) * exceptionalContribution r n := by
  unfold exceptionalContribution coordContribution N
  ring

lemma tail_norm_increment_eq
    (r : ℕ) (j : Fin (r + 1)) (n : ℤ) :
    ((tailWeight r j + N (r : ℤ) * n)^2 -
      (tailWeight r j)^2)
      =
      N (r : ℤ) * ordinaryContribution r j n := by
  unfold ordinaryContribution coordContribution
  ring

/-- Equation (5.18), in the split-coordinate model:
`||ρ + Nq||² - ||ρ||² = N R(q)`. -/
theorem normGap_eq_scaledGap
    {r : ℕ} (q : DRootVector r) :
    normGap q = scaledGap q := by
  unfold normGap normSq zetaVector rhoVector scaledGap R tailEnergy
  simp only
  calc
    ((((r : ℤ) + 1 + N (r : ℤ) * q.head)^2 +
          ∑ j : Fin (r + 1),
            (tailWeight r j + N (r : ℤ) * q.tail j)^2) -
        (((r : ℤ) + 1)^2 +
          ∑ j : Fin (r + 1), (tailWeight r j)^2))
        =
      ((((r : ℤ) + 1 + N (r : ℤ) * q.head)^2 -
          ((r : ℤ) + 1)^2) +
        ((∑ j : Fin (r + 1),
            (tailWeight r j + N (r : ℤ) * q.tail j)^2) -
          ∑ j : Fin (r + 1), (tailWeight r j)^2)) := by
            ring
    _ =
      ((((r : ℤ) + 1 + N (r : ℤ) * q.head)^2 -
          ((r : ℤ) + 1)^2) +
        ∑ j : Fin (r + 1),
          ((tailWeight r j + N (r : ℤ) * q.tail j)^2 -
            (tailWeight r j)^2)) := by
            rw [Finset.sum_sub_distrib]
    _ =
      N (r : ℤ) * exceptionalContribution r q.head +
        ∑ j : Fin (r + 1),
          N (r : ℤ) * ordinaryContribution r j (q.tail j) := by
            rw [head_norm_increment_eq]
            congr 1
            apply Finset.sum_congr rfl
            intro j hj
            exact tail_norm_increment_eq r j (q.tail j)
    _ =
      N (r : ℤ) *
        (exceptionalContribution r q.head +
          ∑ j : Fin (r + 1),
            ordinaryContribution r j (q.tail j)) := by
            rw [← Finset.mul_sum]
            ring

/-- The highest-root reflection `s_θ`, where `θ = ε₁ + ε₂`. -/
def thetaReflection {r : ℕ} (v : DRootVector r) : DRootVector r where
  head := -v.tail (firstTailIndex r)
  tail := fun j =>
    if j = firstTailIndex r then -v.head else v.tail j

lemma firstTailWeight (r : ℕ) :
    tailWeight r (firstTailIndex r) = (r : ℤ) := by
  simp [tailWeight, firstTailIndex]

/-- `s_θ` is an involution; this is the coordinate reflection property. -/
theorem thetaReflection_involutive
    {r : ℕ} (v : DRootVector r) :
    thetaReflection (thetaReflection v) = v := by
  apply DRootVector.ext
  · simp [thetaReflection]
  · funext j
    by_cases hj : j = firstTailIndex r
    · subst j
      simp [thetaReflection]
    · simp [thetaReflection, hj]

/-- Zero equality pattern gives `ζ = ρ`. -/
theorem zeta_eq_rho_of_zeroVector
    {r : ℕ} (q : DRootVector r)
    (hq : IsZeroVector q) :
    zetaVector q = rhoVector r := by
  rcases hq with ⟨hhead, htail⟩
  apply DRootVector.ext
  · simp [zetaVector, rhoVector, hhead]
  · funext j
    simp [zetaVector, rhoVector, htail j]

/--
The second equality pattern is precisely the highest-root reflection:
if `q = (-1,-1,0,...,0) = -θ`, then
`ρ + Nq = s_θ ρ`.
-/
theorem zeta_eq_thetaReflection_rho_of_negTheta
    {r : ℕ} (q : DRootVector r)
    (hq : IsNegTheta q) :
    zetaVector q = thetaReflection (rhoVector r) := by
  rcases hq with ⟨hhead, hfirst, hother⟩
  apply DRootVector.ext
  · simp [zetaVector, thetaReflection, rhoVector,
      hhead, hfirst, firstTailWeight, N]
    ring
  · funext j
    by_cases hj0 : j.1 = 0
    · have hj : j = firstTailIndex r := by
        apply Fin.ext
        simpa [firstTailIndex] using hj0
      subst j
      simp [zetaVector, thetaReflection, rhoVector,
        hfirst, firstTailWeight, N]
      ring
    · have hjne : j ≠ firstTailIndex r := by
        intro h
        apply hj0
        simpa [firstTailIndex] using congrArg Fin.val h
      have hqj : q.tail j = 0 := hother j hj0
      simp [zetaVector, thetaReflection, rhoVector,
        hjne, hqj]

/-- `q = 0` really gives `R(q)=0`. -/
theorem R_eq_zero_of_zeroVector
    {r : ℕ} (q : DRootVector r)
    (hq : IsZeroVector q) :
    R q = 0 := by
  rcases hq with ⟨hhead, htail⟩
  unfold R tailEnergy exceptionalContribution ordinaryContribution
  simp [hhead, htail, coordContribution]

/-- `q = -θ` really gives `R(q)=0`. -/
theorem R_eq_zero_of_negTheta
    {r : ℕ} (q : DRootVector r)
    (hq : IsNegTheta q) :
    R q = 0 := by
  rcases hq with ⟨hhead, hfirst, hother⟩
  have htail :
      tailEnergy q = 1 := by
    unfold tailEnergy
    rw [Finset.sum_eq_single (firstTailIndex r)]
    · simp [ordinaryContribution, coordContribution,
        hfirst, firstTailWeight, N]
    · intro j hj hne
      have hj0 : j.1 ≠ 0 := by
        intro hz
        apply hne
        apply Fin.ext
        simpa [firstTailIndex] using hz
      simp [ordinaryContribution, coordContribution, hother j hj0]
    · simp
  unfold R
  rw [htail]
  simp [hhead, exceptionalContribution_at_neg_one]

/-- Full equality classification for the arithmetic function `R`. -/
theorem R_eq_zero_iff_zero_or_negTheta
    {r : ℕ} (hr : 3 ≤ r)
    (q : DRootVector r)
    (hroot : InDRootLattice q) :
    R q = 0 ↔ IsZeroVector q ∨ IsNegTheta q := by
  constructor
  · exact R_eq_zero_only_zero_or_negTheta hr q hroot
  · intro h
    rcases h with hzero | htheta
    · exact R_eq_zero_of_zeroVector q hzero
    · exact R_eq_zero_of_negTheta q htheta

/--
If the literal norm gap vanishes, the affine-lattice point is explicitly
either `ρ` or `s_θ ρ`.  These are concrete Weyl-orbit witnesses.
-/
theorem normGap_zero_implies_explicit_weyl_witness
    {r : ℕ} (hr : 3 ≤ r)
    (q : DRootVector r)
    (hroot : InDRootLattice q)
    (hgap : normGap q = 0) :
    zetaVector q = rhoVector r ∨
      zetaVector q = thetaReflection (rhoVector r) := by
  have hscaled : scaledGap q = 0 := by
    rw [← normGap_eq_scaledGap q]
    exact hgap
  have hNne : N (r : ℤ) ≠ 0 := by
    have hNpos : 0 < N (r : ℤ) := N_pos (by omega)
    omega
  have hR : R q = 0 := by
    unfold scaledGap at hscaled
    rcases mul_eq_zero.mp hscaled with hN | hR
    · exact False.elim (hNne hN)
    · exact hR
  rcases (R_eq_zero_iff_zero_or_negTheta hr q hroot).mp hR with
      hzero | htheta
  · exact Or.inl (zeta_eq_rho_of_zeroVector q hzero)
  · exact Or.inr (zeta_eq_thetaReflection_rho_of_negTheta q htheta)

/--
Strict form of Lemma 5.9 in literal norm notation:
either the norm increment is zero, or it is at least `2N`.
-/
theorem normGap_eq_zero_or_ge_twoN
    {r : ℕ} (hr : 3 ≤ r)
    (q : DRootVector r)
    (hroot : InDRootLattice q) :
    normGap q = 0 ∨
      2 * N (r : ℤ) ≤ normGap q := by
  rcases scaledGap_zeroPattern_or_ge_twoN hr q hroot with hzero | hgap
  · left
    rw [normGap_eq_scaledGap]
    unfold scaledGap
    rw [hzero.1]
    simp
  · right
    simpa [normGap_eq_scaledGap] using hgap

/--
A paper-shaped final statement for the normalized representative
`ζ = ρ + Nq`.

It combines:
* nonnegativity;
* equality only at the two explicit Weyl representatives `ρ` and `s_θρ`;
* the strict gap `>= 2N` otherwise.
-/
theorem typeD_norm_gap_normalized
    {r : ℕ} (hr : 3 ≤ r)
    (q : DRootVector r)
    (hroot : InDRootLattice q) :
    0 ≤ normGap q ∧
    (normGap q = 0 →
      zetaVector q = rhoVector r ∨
      zetaVector q = thetaReflection (rhoVector r)) ∧
    (normGap q ≠ 0 →
      2 * N (r : ℤ) ≤ normGap q) := by
  have hRnonneg : 0 ≤ R q := R_nonneg q hroot
  have hNnonneg : 0 ≤ N (r : ℤ) := N_nonneg (by omega)
  have hgap_nonneg : 0 ≤ normGap q := by
    rw [normGap_eq_scaledGap]
    unfold scaledGap
    exact mul_nonneg hNnonneg hRnonneg
  constructor
  · exact hgap_nonneg
  constructor
  · exact normGap_zero_implies_explicit_weyl_witness hr q hroot
  · intro hne
    rcases normGap_eq_zero_or_ge_twoN hr q hroot with hzero | hlarge
    · exact False.elim (hne hzero)
    · exact hlarge


/-!
## Stage 5: the finite type-D Weyl orbit

This is the new verification target in this round.  Stages 1--4 are kept
in the same file so the result is self-contained: no earlier local `.lean`
file needs to be imported.

The goal is to remove the last abstract "Weyl orbit" placeholder from the
normalized form of Lemma 5.9.  We represent W(D) explicitly by signed
permutations with product of signs +1, prove norm preservation, construct
the highest-root reflection, and establish the iff

  normGap q = 0  <->  zetaVector q lies in W(D) rho.


We now introduce an explicit model for the finite Weyl group of type D:

* a permutation of the orthogonal coordinates;
* a sign on each coordinate;
* every sign is ±1 (`sign_sq`);
* the product of all signs is +1 (`sign_prod`).

For signs in {±1}, the last condition is equivalent to saying that the
number of sign changes is even.  Thus this is precisely the usual
"signed permutations with an even number of sign changes" model of W(D).

We do not need to build the group multiplication yet: for Lemma 5.9 it is
enough to define its action, its orbit relation, prove that every such action
preserves the Euclidean norm, and exhibit the identity and highest-root
reflection as concrete Weyl elements.

At the end of this stage the normalized version of Lemma 5.9 is stated in
the paper's exact Weyl-orbit language:

  normGap q = 0 ↔ ζ ∈ W(D)·ρ,

and otherwise

  normGap q ≥ 2N.
-/

/-- Split coordinates as a single orthogonal-coordinate vector. -/
def toAmbient {r : ℕ} (v : DRootVector r) : Fin (r + 2) → ℤ :=
  Fin.cases v.head (fun j : Fin (r + 1) => v.tail j)

@[simp] theorem toAmbient_zero
    {r : ℕ} (v : DRootVector r) :
    toAmbient v (0 : Fin (r + 2)) = v.head := by
  rfl

@[simp] theorem toAmbient_succ
    {r : ℕ} (v : DRootVector r) (j : Fin (r + 1)) :
    toAmbient v j.succ = v.tail j := by
  rfl

/-- Squared norm in the unsplit orthogonal-coordinate model. -/
def ambientNormSq {n : ℕ} (v : Fin n → ℤ) : ℤ :=
  ∑ i, (v i)^2

theorem ambientNormSq_toAmbient
    {r : ℕ} (v : DRootVector r) :
    ambientNormSq (toAmbient v) = normSq v := by
  unfold ambientNormSq normSq
  rw [Fin.sum_univ_succ]
  simp [toAmbient]

/--
An element of the finite type-D Weyl group in the standard signed
permutation model.

`sign_prod = 1` is the algebraic encoding of "an even number of sign
changes".
-/
structure DSignedPermutation (n : ℕ) where
  perm : Equiv.Perm (Fin n)
  sign : Fin n → ℤ
  sign_sq : ∀ i, (sign i)^2 = 1
  sign_prod : (∏ i, sign i) = 1

namespace DSignedPermutation

/-- Signed permutation action on orthogonal coordinates. -/
def act {n : ℕ} (w : DSignedPermutation n)
    (v : Fin n → ℤ) : Fin n → ℤ :=
  fun i => w.sign i * v (w.perm.symm i)

/-- The identity type-D Weyl element. -/
def one (n : ℕ) : DSignedPermutation n where
  perm := Equiv.refl (Fin n)
  sign := fun _ => 1
  sign_sq := by intro i; norm_num
  sign_prod := by simp

@[simp] theorem one_act
    {n : ℕ} (v : Fin n → ℤ) :
    act (one n) v = v := by
  funext i
  simp [act, one]

/-- Every type-D signed permutation preserves squared Euclidean norm. -/
theorem ambientNormSq_act
    {n : ℕ} (w : DSignedPermutation n)
    (v : Fin n → ℤ) :
    ambientNormSq (act w v) = ambientNormSq v := by
  unfold ambientNormSq act
  calc
    (∑ i, (w.sign i * v (w.perm.symm i))^2)
        =
      ∑ i, (v (w.perm.symm i))^2 := by
        apply Finset.sum_congr rfl
        intro i hi
        rw [mul_pow, w.sign_sq i]
        simp
    _ = ∑ i, (v i)^2 := by
        simpa using
          (Equiv.sum_comp w.perm.symm (fun i : Fin n => (v i)^2))

end DSignedPermutation

/-- Membership in the standard finite type-D Weyl orbit. -/
def InTypeDWeylOrbit {n : ℕ}
    (ρ ζ : Fin n → ℤ) : Prop :=
  ∃ w : DSignedPermutation n, ζ = w.act ρ

theorem InTypeDWeylOrbit.normSq_eq
    {n : ℕ} {ρ ζ : Fin n → ℤ}
    (h : InTypeDWeylOrbit ρ ζ) :
    ambientNormSq ζ = ambientNormSq ρ := by
  rcases h with ⟨w, rfl⟩
  exact w.ambientNormSq_act ρ

/-- Coordinate 0 in dimension r+2. -/
def ambientZeroIndex (r : ℕ) : Fin (r + 2) :=
  ⟨0, by omega⟩

/-- Coordinate 1 in dimension r+2. -/
def ambientOneIndex (r : ℕ) : Fin (r + 2) :=
  ⟨1, by omega⟩

lemma ambientZero_ne_one (r : ℕ) :
    ambientZeroIndex r ≠ ambientOneIndex r := by
  intro h
  have := congrArg Fin.val h
  simp [ambientZeroIndex, ambientOneIndex] at this

/-- Sign pattern of the highest-root reflection: minus on coordinates
0 and 1, plus on all remaining coordinates. -/
def thetaSign (r : ℕ) : Fin (r + 2) → ℤ :=
  Fin.cases (-1) (fun j : Fin (r + 1) =>
    Fin.cases (-1) (fun _ : Fin r => 1) j)

lemma thetaSign_sq (r : ℕ) (i : Fin (r + 2)) :
    (thetaSign r i)^2 = 1 := by
  refine Fin.cases ?_ (fun j => ?_) i
  · change (-1 : ℤ)^2 = 1
    norm_num
  · refine Fin.cases ?_ (fun k => ?_) j
    · change (-1 : ℤ)^2 = 1
      norm_num
    · change (1 : ℤ)^2 = 1
      norm_num

/--
The highest-root sign pattern has product +1, hence an even number of sign
changes (namely two).
-/
theorem thetaSign_prod (r : ℕ) :
    (∏ i : Fin (r + 2), thetaSign r i) = 1 := by
  rw [Fin.prod_univ_succ]
  rw [Fin.prod_univ_succ]
  change
    (-1 : ℤ) * ((-1 : ℤ) * ∏ _k : Fin r, (1 : ℤ)) = 1
  simp

/-- The highest-root reflection as a genuine type-D signed permutation. -/
def thetaWeyl (r : ℕ) : DSignedPermutation (r + 2) where
  perm := Equiv.swap (ambientZeroIndex r) (ambientOneIndex r)
  sign := thetaSign r
  sign_sq := thetaSign_sq r
  sign_prod := thetaSign_prod r

/-- The numeral `1` in `Fin (r+2)` is the successor of zero. -/
lemma fin_one_eq_succ_zero (r : ℕ) :
    (1 : Fin (r + 2)) = (0 : Fin (r + 1)).succ := by
  apply Fin.ext
  rfl

@[simp] lemma thetaSign_zero (r : ℕ) :
    thetaSign r (0 : Fin (r + 2)) = -1 := by
  rfl

@[simp] lemma thetaSign_one (r : ℕ) :
    thetaSign r (1 : Fin (r + 2)) = -1 := by
  rw [fin_one_eq_succ_zero r]
  rfl

@[simp] lemma toAmbient_rho_zero (r : ℕ) :
    toAmbient (rhoVector r) (0 : Fin (r + 2)) = (r : ℤ) + 1 := by
  rfl

@[simp] lemma toAmbient_rho_one (r : ℕ) :
    toAmbient (rhoVector r) (1 : Fin (r + 2)) = (r : ℤ) := by
  rw [fin_one_eq_succ_zero r]
  rfl

/--
Coordinates from index 2 onward are fixed by the transposition (0 1).
-/
lemma swap_zero_one_fix_succ_succ
    (r : ℕ) (k : Fin r) :
    (Equiv.swap (ambientZeroIndex r) (ambientOneIndex r))
        k.succ.succ = k.succ.succ := by
  have h0 : k.succ.succ ≠ ambientZeroIndex r := by
    intro h
    have hv := congrArg Fin.val h
    simp [ambientZeroIndex] at hv
  have h1 : k.succ.succ ≠ ambientOneIndex r := by
    intro h
    have hv := congrArg Fin.val h
    simp [ambientOneIndex] at hv
  simp [Equiv.swap_apply_def, h0, h1]

lemma swap_zero_one_symm_fix_succ_succ
    (r : ℕ) (k : Fin r) :
    (Equiv.swap (ambientZeroIndex r) (ambientOneIndex r)).symm
        k.succ.succ = k.succ.succ := by
  simpa using swap_zero_one_fix_succ_succ r k

lemma swap_zero_one_symm_zero (r : ℕ) :
    (Equiv.swap (ambientZeroIndex r) (ambientOneIndex r)).symm
        (0 : Fin (r + 2)) = (1 : Fin (r + 2)) := by
  change
    (Equiv.swap (ambientZeroIndex r) (ambientOneIndex r))
        (ambientZeroIndex r) = ambientOneIndex r
  exact Equiv.swap_apply_left _ _

lemma swap_zero_one_symm_one (r : ℕ) :
    (Equiv.swap (ambientZeroIndex r) (ambientOneIndex r)).symm
        (1 : Fin (r + 2)) = (0 : Fin (r + 2)) := by
  change
    (Equiv.swap (ambientZeroIndex r) (ambientOneIndex r))
        (ambientOneIndex r) = ambientZeroIndex r
  exact Equiv.swap_apply_right _ _

@[simp] lemma thetaSign_succ_succ
    (r : ℕ) (k : Fin r) :
    thetaSign r k.succ.succ = 1 := by
  rfl

/--
For the Weyl vector `ρ`, the signed-permutation action of `thetaWeyl`
is exactly the explicit highest-root reflection from Stage 4.
-/
theorem thetaWeyl_act_rho
    (r : ℕ) :
    (thetaWeyl r).act (toAmbient (rhoVector r)) =
      toAmbient (thetaReflection (rhoVector r)) := by
  funext i
  refine Fin.cases ?_ (fun j => ?_) i
  · change
      thetaSign r (0 : Fin (r + 2)) *
          toAmbient (rhoVector r)
            ((Equiv.swap (ambientZeroIndex r) (ambientOneIndex r)).symm
              (0 : Fin (r + 2)))
        =
      (thetaReflection (rhoVector r)).head
    rw [swap_zero_one_symm_zero r]
    rw [thetaSign_zero, toAmbient_rho_one]
    rw [show (thetaReflection (rhoVector r)).head = -(r : ℤ) by
      simp [thetaReflection, rhoVector, firstTailWeight]]
    ring
  · refine Fin.cases ?_ (fun k => ?_) j
    · change
        thetaSign r (1 : Fin (r + 2)) *
            toAmbient (rhoVector r)
              ((Equiv.swap (ambientZeroIndex r) (ambientOneIndex r)).symm
                (1 : Fin (r + 2)))
          =
        toAmbient (thetaReflection (rhoVector r)) (1 : Fin (r + 2))
      rw [swap_zero_one_symm_one r]
      rw [thetaSign_one, toAmbient_rho_zero]
      have hrhs :
          toAmbient (thetaReflection (rhoVector r)) (1 : Fin (r + 2))
            = -((r : ℤ) + 1) := by
        rw [fin_one_eq_succ_zero r]
        rfl
      rw [hrhs]
      ring
    · have hfix :=
        swap_zero_one_symm_fix_succ_succ r k
      change
        thetaSign r k.succ.succ *
            toAmbient (rhoVector r)
              ((Equiv.swap (ambientZeroIndex r) (ambientOneIndex r)).symm
                k.succ.succ)
          =
        toAmbient (thetaReflection (rhoVector r)) k.succ.succ
      rw [hfix, thetaSign_succ_succ]
      simp only [one_mul, toAmbient_succ]
      change
        (rhoVector r).tail k.succ =
          (thetaReflection (rhoVector r)).tail k.succ
      have hk :
          k.succ ≠ firstTailIndex r := by
        intro h
        have hv := congrArg Fin.val h
        simp [firstTailIndex] at hv
      simp only [thetaReflection, hk, ite_false]


/-- ρ itself belongs to its type-D Weyl orbit. -/
theorem rho_in_own_weyl_orbit
    (r : ℕ) :
    InTypeDWeylOrbit
      (toAmbient (rhoVector r))
      (toAmbient (rhoVector r)) := by
  refine ⟨DSignedPermutation.one (r + 2), ?_⟩
  simp

/-- The explicit highest-root reflection witness belongs to the same orbit. -/
theorem thetaReflection_rho_in_weyl_orbit
    (r : ℕ) :
    InTypeDWeylOrbit
      (toAmbient (rhoVector r))
      (toAmbient (thetaReflection (rhoVector r))) := by
  refine ⟨thetaWeyl r, ?_⟩
  exact (thetaWeyl_act_rho r).symm

/--
Stage 4's two explicit equality witnesses are now repackaged as a genuine
type-D Weyl-orbit statement.
-/
theorem normGap_zero_implies_weyl_orbit
    {r : ℕ} (hr : 3 ≤ r)
    (q : DRootVector r)
    (hroot : InDRootLattice q)
    (hgap : normGap q = 0) :
    InTypeDWeylOrbit
      (toAmbient (rhoVector r))
      (toAmbient (zetaVector q)) := by
  rcases normGap_zero_implies_explicit_weyl_witness
      hr q hroot hgap with hρ | hθ
  · rw [hρ]
    exact rho_in_own_weyl_orbit r
  · rw [hθ]
    exact thetaReflection_rho_in_weyl_orbit r

/--
Conversely, if ζ is in the finite type-D Weyl orbit of ρ, its squared norm
equals that of ρ, so the literal norm gap vanishes.
-/
theorem weyl_orbit_implies_normGap_zero
    {r : ℕ} (q : DRootVector r)
    (horbit :
      InTypeDWeylOrbit
        (toAmbient (rhoVector r))
        (toAmbient (zetaVector q))) :
    normGap q = 0 := by
  have hnorm :=
    InTypeDWeylOrbit.normSq_eq horbit
  rw [ambientNormSq_toAmbient, ambientNormSq_toAmbient] at hnorm
  unfold normGap
  omega

/--
Exact equality clause of Lemma 5.9 in Weyl-orbit language.
-/
theorem normGap_eq_zero_iff_weyl_orbit
    {r : ℕ} (hr : 3 ≤ r)
    (q : DRootVector r)
    (hroot : InDRootLattice q) :
    normGap q = 0 ↔
      InTypeDWeylOrbit
        (toAmbient (rhoVector r))
        (toAmbient (zetaVector q)) := by
  constructor
  · exact normGap_zero_implies_weyl_orbit hr q hroot
  · exact weyl_orbit_implies_normGap_zero q

/--
The strict part of Lemma 5.9 expressed exactly as "outside the Weyl orbit,
the norm jump is at least 2N".
-/
theorem normGap_ge_twoN_of_not_weyl_orbit
    {r : ℕ} (hr : 3 ≤ r)
    (q : DRootVector r)
    (hroot : InDRootLattice q)
    (hnot :
      ¬ InTypeDWeylOrbit
        (toAmbient (rhoVector r))
        (toAmbient (zetaVector q))) :
    2 * N (r : ℤ) ≤ normGap q := by
  have hne : normGap q ≠ 0 := by
    intro hzero
    exact hnot ((normGap_eq_zero_iff_weyl_orbit
      hr q hroot).mp hzero)
  rcases normGap_eq_zero_or_ge_twoN hr q hroot with hzero | hgap
  · exact False.elim (hne hzero)
  · exact hgap

/--
### Lean form of Lemma 5.9 (normalized representative)

For `r ≥ 3`, let `ρ = (r+1,r,...,1,0)`, `N = 2r+1`,
`q ∈ Q(D_{r+2})`, and `ζ = ρ + Nq`.

Then

1. `||ζ||² - ||ρ||² ≥ 0`;
2. equality holds iff `ζ ∈ W(D_{r+2})·ρ`;
3. outside the Weyl orbit the gap is at least `2N`.

This is the complete arithmetic/Weyl-orbit content of the paper's Lemma 5.9
after the initial normalization by an element of the Weyl group.
-/
theorem typeD_norm_gap_lemma_5_9
    {r : ℕ} (hr : 3 ≤ r)
    (q : DRootVector r)
    (hroot : InDRootLattice q) :
    0 ≤ normGap q ∧
    (normGap q = 0 ↔
      InTypeDWeylOrbit
        (toAmbient (rhoVector r))
        (toAmbient (zetaVector q))) ∧
    (¬ InTypeDWeylOrbit
        (toAmbient (rhoVector r))
        (toAmbient (zetaVector q)) →
      2 * N (r : ℤ) ≤ normGap q) := by
  have hbase :=
    typeD_norm_gap_normalized hr q hroot
  constructor
  · exact hbase.1
  constructor
  · exact normGap_eq_zero_iff_weyl_orbit hr q hroot
  · exact normGap_ge_twoN_of_not_weyl_orbit hr q hroot

end DTypeNormGap
end SubregularAffineCells


/-! ================================================================
 SECTION 2: merged from DTypeZeroOrbitEnergy_compile2.lean
================================================================ -/

/-!
# Type-D zero-orbit energy gap

Lean kernel-check file for the arithmetic core of Proposition 5.4 in

  Sihai Jin, "Subregular affine cells and the level -1 vertex algebra of type D".

Paper notation:
  r = ell - 2,
  N = 2r + 1,
  a = x1 - x2,
  s = x1 + x2.

The representation-theoretic input produces the inequality

  s ^ 2 ≤ 4*a*r - a ^ 2 + 4*r + 6 - 4/r - 2*c*(2*r - 1),

with
  r ≥ 3, 0 ≤ a ≤ r-1, c ≥ 0, s ≥ 0.

This file verifies purely arithmetically that these hypotheses force

  s < N = 2r + 1.

No `sorry` and no representation-theoretic axioms occur in this file.
-/

namespace DTypeZeroOrbit

/-- The shifted level parameter N = 2r+1, in rational arithmetic. -/
def N (r : ℚ) : ℚ := 2 * r + 1

/--
The quadratic expression in `a` occurring in (5.10) is maximized on
`0 ≤ a ≤ r-1` at `a = r-1`.
-/
theorem quadratic_a_bound
    {r a : ℚ}
    (hr : 3 ≤ r)
    (ha0 : 0 ≤ a)
    (har : a ≤ r - 1) :
    4 * a * r - a ^ 2 ≤ 3 * r ^ 2 - 2 * r - 1 := by
  have h₁ : 0 ≤ r - a - 1 := by
    linarith
  have h₂ : 0 ≤ 3 * r - a + 1 := by
    linarith
  have hprod : 0 ≤ (r - a - 1) * (3 * r - a + 1) :=
    mul_nonneg h₁ h₂
  nlinarith

/--
Dropping the non-positive `c` term in (5.10), then applying
`quadratic_a_bound`, gives the paper's uniform upper bound
`3r ^ 2 + 2r + 5 - 4/r`.
-/
theorem energy_rhs_upper_bound
    {r a c : ℚ}
    (hr : 3 ≤ r)
    (ha0 : 0 ≤ a)
    (har : a ≤ r - 1)
    (hc : 0 ≤ c) :
    4 * a * r - a ^ 2 + 4 * r + 6 - 4 / r
        - 2 * c * (2 * r - 1)
      ≤ 3 * r ^ 2 + 2 * r + 5 - 4 / r := by
  have hquad := quadratic_a_bound hr ha0 har
  have hfactor : 0 ≤ 2 * r - 1 := by
    linarith
  have hcTerm : 0 ≤ 2 * c * (2 * r - 1) := by
    positivity
  linarith

/--
For r ≥ 3 the uniform upper bound in Proposition 5.4 lies strictly
below N^2.
-/
theorem uniform_bound_lt_N_sq
    {r : ℚ}
    (hr : 3 ≤ r) :
    3 * r ^ 2 + 2 * r + 5 - 4 / r < (N r)^2 := by
  have hrpos : 0 < r := by
    linarith
  have hfrac : 0 < 4 / r := by
    positivity
  have hpoly : 0 < r ^ 2 + 2 * r - 4 := by
    nlinarith [sq_nonneg (r - 3)]
  unfold N
  have hid :
      (2 * r + 1)^2 -
          (3 * r ^ 2 + 2 * r + 5 - 4 / r)
        = r ^ 2 + 2 * r - 4 + 4 / r := by
    ring
  have hdiffpos :
      0 <
        (2 * r + 1)^2 -
          (3 * r ^ 2 + 2 * r + 5 - 4 / r) := by
    rw [hid]
    linarith
  exact sub_pos.mp hdiffpos

/--
Arithmetic core of Proposition 5.4 (Zero-orbit energy gap).

The hypothesis `henergy` is exactly the numerical inequality (5.10);
the conclusion is `s < N`.
-/
theorem proposition_5_4_energy_gap
    {r a c s : ℚ}
    (hr : 3 ≤ r)
    (ha0 : 0 ≤ a)
    (har : a ≤ r - 1)
    (hc : 0 ≤ c)
    (hs : 0 ≤ s)
    (henergy :
      s ^ 2 ≤
        4 * a * r - a ^ 2 + 4 * r + 6 - 4 / r
          - 2 * c * (2 * r - 1)) :
    s < N r := by
  have hupper :=
    energy_rhs_upper_bound hr ha0 har hc
  have hsqUpper :
      s ^ 2 ≤ 3 * r ^ 2 + 2 * r + 5 - 4 / r := by
    linarith
  have hbound :=
    uniform_bound_lt_N_sq hr
  have hsq : s ^ 2 < (N r)^2 := by
    linarith
  have hNpos : 0 < N r := by
    unfold N
    linarith
  nlinarith

/--
A convenient contradiction form used in the residue argument of
Proposition 5.5.
-/
theorem no_large_s
    {r a c s : ℚ}
    (hr : 3 ≤ r)
    (ha0 : 0 ≤ a)
    (har : a ≤ r - 1)
    (hc : 0 ≤ c)
    (hs : 0 ≤ s)
    (henergy :
      s ^ 2 ≤
        4 * a * r - a ^ 2 + 4 * r + 6 - 4 / r
          - 2 * c * (2 * r - 1))
    (hlarge : N r ≤ s) :
    False := by
  have hgap :=
    proposition_5_4_energy_gap hr ha0 har hc hs henergy
  linarith

end DTypeZeroOrbit


/-! ================================================================
 SECTION 3: merged from DTypeZeroOrbitRigidity_fullParity_compile1.lean
================================================================ -/

/-!
# Type-D zero-orbit rigidity: signed-permutation reduction, compile4

This file gives a kernel-check of the signed-permutation / affine-congruence
core of Proposition 5.5 in

  Sihai Jin, "Subregular affine cells and the level -1 vertex algebra of type D".

Compared with compile3, the final proof no longer explodes all
source/sign cases simultaneously.  Instead it uses a small-multiple lemma
for the modulus N=2r+1 and solves the relevant residues one at a time.

No `sorry` and no axioms occur in this file.
-/

namespace DTypeZeroOrbitSigned

/-- N = 2r+1, as an integer. -/
def N (r : ℕ) : ℤ := 2 * (r : ℤ) + 1

/-- Signed integer represented by a Bool sign and a nonnegative magnitude. -/
def signedNat (neg : Bool) (t : ℕ) : ℤ :=
  if neg then -(t : ℤ) else (t : ℤ)

/--
If a multiple of N=2r+1 lies strictly between -N and N, it is zero.
This is the basic replacement for nonlinear `omega` calls.
-/
theorem small_multiple_zero
    {r : ℕ} (hr : 3 ≤ r)
    {d q : ℤ}
    (hlow : -N r < d)
    (hhigh : d < N r)
    (hmul : d = N r * q) :
    q = 0 ∧ d = 0 := by
  have hNpos : 0 < N r := by
    unfold N
    omega
  by_cases hq : q = 0
  · constructor
    · exact hq
    · rw [hq] at hmul
      simpa using hmul
  · have hcases : q ≤ -1 ∨ 1 ≤ q := by omega
    rcases hcases with hneg | hpos
    · have haux : 0 ≤ N r * (-q - 1) := by
        apply mul_nonneg
        · omega
        · omega
      have hprod : N r * q ≤ -N r := by
        nlinarith
      have hdle : d ≤ -N r := by
        rw [hmul]
        exact hprod
      omega
    · have haux : 0 ≤ N r * (q - 1) := by
        apply mul_nonneg
        · omega
        · omega
      have hprod : N r ≤ N r * q := by
        nlinarith
      have hdge : N r ≤ d := by
        rw [hmul]
        exact hprod
      omega

/--
Underlying signed permutation.  We deliberately allow every sign pattern;
W(D) is a subgroup, so exclusion for this larger group is stronger.
-/
structure SignedPermutation (r : ℕ) where
  perm : Equiv.Perm (Fin (r + 2))
  neg  : Fin (r + 2) → Bool

namespace SignedPermutation

def act {r : ℕ}
    (w : SignedPermutation r)
    (i : Fin (r + 2)) : ℤ :=
  signedNat (w.neg i) (w.perm i).val

end SignedPermutation

def topIndex (r : ℕ) : Fin (r + 2) :=
  ⟨r + 1, by omega⟩

def secondIndex (r : ℕ) : Fin (r + 2) :=
  ⟨r, by omega⟩

def thirdIndex (r : ℕ) (hr : 3 ≤ r) : Fin (r + 2) :=
  ⟨r - 1, by omega⟩

lemma top_ne_second (r : ℕ) :
    topIndex r ≠ secondIndex r := by
  intro h
  have hv := congrArg Fin.val h
  simp [topIndex, secondIndex] at hv

lemma third_ne_top
    {r : ℕ} (hr : 3 ≤ r) :
    thirdIndex r hr ≠ topIndex r := by
  intro h
  have hv := congrArg Fin.val h
  simp [thirdIndex, topIndex] at hv

lemma third_ne_second
    {r : ℕ} (hr : 3 ≤ r) :
    thirdIndex r hr ≠ secondIndex r := by
  intro h
  have hv := congrArg Fin.val h
  simp [thirdIndex, secondIndex] at hv
  omega

/-- Ascending-coordinate version of mu+rho. -/
def zeta (r x1 x2 c : ℕ) (i : Fin (r + 2)) : ℤ :=
  if i.val = r + 1 then
    (r + 1 + x1 : ℕ)
  else if i.val = r then
    (r + x2 : ℕ)
  else if i.val = r - 1 then
    (r - 1 + c : ℕ)
  else
    i.val

@[simp] theorem zeta_top
    {r x1 x2 c : ℕ} :
    zeta r x1 x2 c (topIndex r) =
      ((r + 1 + x1 : ℕ) : ℤ) := by
  simp [zeta, topIndex]

@[simp] theorem zeta_second
    {r x1 x2 c : ℕ} :
    zeta r x1 x2 c (secondIndex r) =
      ((r + x2 : ℕ) : ℤ) := by
  simp [zeta, secondIndex]

@[simp] theorem zeta_third
    {r x1 x2 c : ℕ} (hr : 3 ≤ r) :
    zeta r x1 x2 c (thirdIndex r hr) =
      ((r - 1 + c : ℕ) : ℤ) := by
  have hne : r - 1 ≠ r := by omega
  simp [zeta, thirdIndex, hne]

/-- Exact affine congruence witness zeta = w rho + Nq. -/
def HasAffineWitness
    (r x1 x2 c : ℕ)
    (w : SignedPermutation r)
    (q : Fin (r + 2) → ℤ) : Prop :=
  ∀ i, zeta r x1 x2 c i = w.act i + N r * q i

/--
Every signed source value has absolute value at most r+1.
-/
lemma act_bounds
    {r : ℕ}
    (w : SignedPermutation r)
    (i : Fin (r + 2)) :
    -((r + 1 : ℕ) : ℤ) ≤ w.act i ∧
      w.act i ≤ ((r + 1 : ℕ) : ℤ) := by
  have hs : (w.perm i).val < r + 2 :=
    (w.perm i).isLt
  unfold SignedPermutation.act signedNat
  by_cases hn : w.neg i = true
  · simp [hn]
    omega
  · have hf : w.neg i = false :=
      Bool.eq_false_of_not_eq_true hn
    simp [hf]
    omega

/--
Tail freezing: for i≤r-2, the source absolute value equals i and q_i=0.
-/
theorem tail_freeze
    {r x1 x2 c : ℕ}
    (hr : 3 ≤ r)
    {w : SignedPermutation r}
    {q : Fin (r + 2) → ℤ}
    (hcong : HasAffineWitness r x1 x2 c w q)
    (i : Fin (r + 2))
    (hi : i.val ≤ r - 2) :
    (w.perm i).val = i.val ∧ q i = 0 := by
  have hitop : i.val ≠ r + 1 := by omega
  have hisecond : i.val ≠ r := by omega
  have hithird : i.val ≠ r - 1 := by omega
  have hz :
      zeta r x1 x2 c i = (i.val : ℤ) := by
    simp [zeta, hitop, hisecond, hithird]
  have heq := hcong i
  rw [hz] at heq

  let d : ℤ := (i.val : ℤ) - w.act i
  have hmul : d = N r * q i := by
    dsimp [d]
    linarith

  have habs := act_bounds w i
  have hlow : -N r < d := by
    dsimp [d]
    unfold N
    omega
  have hhigh : d < N r := by
    dsimp [d]
    unfold N
    omega

  have hzmul :=
    small_multiple_zero hr hlow hhigh hmul
  have hq0 : q i = 0 := hzmul.1
  have hd0 : d = 0 := hzmul.2
  have hact :
      w.act i = (i.val : ℤ) := by
    dsimp [d] at hd0
    linarith

  constructor
  · unfold SignedPermutation.act signedNat at hact
    by_cases hn : w.neg i = true
    · simp [hn] at hact
      omega
    · have hf : w.neg i = false :=
        Bool.eq_false_of_not_eq_true hn
      simp [hf] at hact
      omega
  · exact hq0

/--
A head coordinate cannot use a frozen tail source.
-/
theorem head_source_ge
    {r x1 x2 c : ℕ}
    (hr : 3 ≤ r)
    {w : SignedPermutation r}
    {q : Fin (r + 2) → ℤ}
    (hcong : HasAffineWitness r x1 x2 c w q)
    (i : Fin (r + 2))
    (hi : r - 1 ≤ i.val) :
    r - 1 ≤ (w.perm i).val := by
  by_contra hnot
  have hsmall : (w.perm i).val ≤ r - 2 := by omega
  let j : Fin (r + 2) :=
    ⟨(w.perm i).val, by
      have := (w.perm i).isLt
      omega⟩
  have hfreeze :=
    tail_freeze hr hcong j (by simpa [j] using hsmall)
  have hjval :
      (w.perm j).val = (w.perm i).val := by
    simpa [j] using hfreeze.1
  have hjperm : w.perm j = w.perm i := by
    apply Fin.ext
    exact hjval
  have hji : j = i := w.perm.injective hjperm
  have hvals := congrArg Fin.val hji
  dsimp [j] at hvals
  omega

lemma head_source_range
    {r x1 x2 c : ℕ}
    (hr : 3 ≤ r)
    {w : SignedPermutation r}
    {q : Fin (r + 2) → ℤ}
    (hcong : HasAffineWitness r x1 x2 c w q)
    (i : Fin (r + 2))
    (hi : r - 1 ≤ i.val) :
    r - 1 ≤ (w.perm i).val ∧
      (w.perm i).val ≤ r + 1 := by
  constructor
  · exact head_source_ge hr hcong i hi
  · have hs := (w.perm i).isLt
    omega

/-- Source magnitudes of the three head coordinates are pairwise distinct. -/
theorem head_sources_distinct
    {r : ℕ} (hr : 3 ≤ r)
    (w : SignedPermutation r) :
    (w.perm (topIndex r)).val ≠
        (w.perm (secondIndex r)).val ∧
    (w.perm (topIndex r)).val ≠
        (w.perm (thirdIndex r hr)).val ∧
    (w.perm (secondIndex r)).val ≠
        (w.perm (thirdIndex r hr)).val := by
  constructor
  · intro h
    have hp :
        w.perm (topIndex r) =
          w.perm (secondIndex r) := by
      apply Fin.ext
      exact h
    exact top_ne_second r (w.perm.injective hp)
  constructor
  · intro h
    have hp :
        w.perm (topIndex r) =
          w.perm (thirdIndex r hr) := by
      apply Fin.ext
      exact h
    have hi := w.perm.injective hp
    exact third_ne_top hr hi.symm
  · intro h
    have hp :
        w.perm (secondIndex r) =
          w.perm (thirdIndex r hr) := by
      apply Fin.ext
      exact h
    have hi := w.perm.injective hp
    exact third_ne_second hr hi.symm

/-! ### Small residue solvers -/

/--
If 0≤y<N and the source is r or r+1, its signed residue is r or r+1.
-/
theorem residue_from_r_or_r1
    {r y t : ℕ} {neg : Bool} {q : ℤ}
    (hr : 3 ≤ r)
    (hyN : (y : ℤ) < N r)
    (ht : t = r ∨ t = r + 1)
    (heq :
      (y : ℤ) = signedNat neg t + N r * q) :
    y = r ∨ y = r + 1 := by
  rcases ht with ht0 | ht1
  · rw [ht0] at heq
    by_cases hn : neg = true
    · have heq' :
          (y : ℤ) = -(r : ℤ) + N r * q := by
        simpa [signedNat, hn] using heq
      let d : ℤ := (y : ℤ) + (r : ℤ) - N r
      have hmul : d = N r * (q - 1) := by
        dsimp [d]
        norm_num at heq' ⊢
        rw [heq']
        ring
      have hlow : -N r < d := by
        dsimp [d]
        unfold N
        omega
      have hhigh : d < N r := by
        dsimp [d]
        unfold N at hyN ⊢
        omega
      have hz := small_multiple_zero hr hlow hhigh hmul
      right
      dsimp [d] at hz
      unfold N at hz
      omega
    · have hf : neg = false :=
        Bool.eq_false_of_not_eq_true hn
      have heq' :
          (y : ℤ) = (r : ℤ) + N r * q := by
        simpa [signedNat, hf] using heq
      let d : ℤ := (y : ℤ) - (r : ℤ)
      have hmul : d = N r * q := by
        dsimp [d]
        norm_num at heq' ⊢
        rw [heq']
        ring
      have hlow : -N r < d := by
        dsimp [d]
        unfold N
        omega
      have hhigh : d < N r := by
        dsimp [d]
        unfold N at hyN ⊢
        omega
      have hz := small_multiple_zero hr hlow hhigh hmul
      left
      dsimp [d] at hz
      omega
  · rw [ht1] at heq
    by_cases hn : neg = true
    · have heq' :
          (y : ℤ) = -((r + 1 : ℕ) : ℤ) + N r * q := by
        simpa [signedNat, hn] using heq
      let d : ℤ :=
        (y : ℤ) + ((r + 1 : ℕ) : ℤ) - N r
      have hmul : d = N r * (q - 1) := by
        dsimp [d]
        norm_num at heq' ⊢
        rw [heq']
        ring
      have hlow : -N r < d := by
        dsimp [d]
        unfold N
        omega
      have hhigh : d < N r := by
        dsimp [d]
        unfold N at hyN ⊢
        omega
      have hz := small_multiple_zero hr hlow hhigh hmul
      left
      dsimp [d] at hz
      unfold N at hz
      omega
    · have hf : neg = false :=
        Bool.eq_false_of_not_eq_true hn
      have heq' :
          (y : ℤ) = ((r + 1 : ℕ) : ℤ) + N r * q := by
        simpa [signedNat, hf] using heq
      let d : ℤ := (y : ℤ) - ((r + 1 : ℕ) : ℤ)
      have hmul : d = N r * q := by
        dsimp [d]
        norm_num at heq' ⊢
        rw [heq']
        ring
      have hlow : -N r < d := by
        dsimp [d]
        unfold N
        omega
      have hhigh : d < N r := by
        dsimp [d]
        unfold N at hyN ⊢
        omega
      have hz := small_multiple_zero hr hlow hhigh hmul
      right
      dsimp [d] at hz
      omega

/--
Target N itself is impossible for a nonzero head source r-1≤t≤r+1.
-/
theorem target_N_impossible
    {r t : ℕ} {neg : Bool} {q : ℤ}
    (hr : 3 ≤ r)
    (htlo : r - 1 ≤ t)
    (hthi : t ≤ r + 1)
    (heq :
      N r = signedNat neg t + N r * q) :
    False := by
  let d : ℤ := signedNat neg t
  have hmul : d = N r * (1 - q) := by
    dsimp [d]
    linarith
  have hlow : -N r < d := by
    dsimp [d, signedNat]
    by_cases hn : neg = true
    · simp [hn]
      unfold N
      omega
    · have hf : neg = false :=
        Bool.eq_false_of_not_eq_true hn
      simp [hf]
      unfold N
      omega
  have hhigh : d < N r := by
    dsimp [d, signedNat]
    by_cases hn : neg = true
    · simp [hn]
      unfold N
      omega
    · have hf : neg = false :=
        Bool.eq_false_of_not_eq_true hn
      simp [hf]
      unfold N
      omega
  have hz := small_multiple_zero hr hlow hhigh hmul
  have hd0 := hz.2
  dsimp [d, signedNat] at hd0
  by_cases hn : neg = true
  · simp [hn] at hd0
    omega
  · have hf : neg = false :=
      Bool.eq_false_of_not_eq_true hn
    simp [hf] at hd0
    omega

/--
When c=0, the third target r-1 forces the positive source r-1 and q=0.
-/
theorem solve_target_rminus1
    {r t : ℕ} {neg : Bool} {q : ℤ}
    (hr : 3 ≤ r)
    (htlo : r - 1 ≤ t)
    (hthi : t ≤ r + 1)
    (heq :
      ((r - 1 : ℕ) : ℤ) =
        signedNat neg t + N r * q) :
    neg = false ∧ t = r - 1 ∧ q = 0 := by
  by_cases hn : neg = true
  · have heq' :
        ((r - 1 : ℕ) : ℤ) =
          -(t : ℤ) + N r * q := by
      simpa [signedNat, hn] using heq
    let d : ℤ := ((r - 1 : ℕ) : ℤ) + (t : ℤ)
    have hmul : d = N r * q := by
      dsimp [d]
      norm_num at heq' ⊢
      rw [heq']
      ring
    have hlow : -N r < d := by
      dsimp [d]
      unfold N
      omega
    have hhigh : d < N r := by
      dsimp [d]
      unfold N
      omega
    have hz := small_multiple_zero hr hlow hhigh hmul
    dsimp [d] at hz
    omega
  · have hf : neg = false :=
      Bool.eq_false_of_not_eq_true hn
    have heq' :
        ((r - 1 : ℕ) : ℤ) =
          (t : ℤ) + N r * q := by
      simpa [signedNat, hf] using heq
    let d : ℤ := ((r - 1 : ℕ) : ℤ) - (t : ℤ)
    have hmul : d = N r * q := by
      dsimp [d]
      norm_num at heq' ⊢
      rw [heq']
      ring
    have hlow : -N r < d := by
      dsimp [d]
      unfold N
      omega
    have hhigh : d < N r := by
      dsimp [d]
      unfold N
      omega
    have hz := small_multiple_zero hr hlow hhigh hmul
    have hd0 := hz.2
    have hq0 := hz.1
    dsimp [d] at hd0
    exact ⟨hf, by omega, hq0⟩

/--
For c=1 and target r:
either +r with q=0, or -(r+1) with q=1.
-/
theorem solve_target_r
    {r t : ℕ} {neg : Bool} {q : ℤ}
    (hr : 3 ≤ r)
    (htlo : r - 1 ≤ t)
    (hthi : t ≤ r + 1)
    (heq :
      (r : ℤ) = signedNat neg t + N r * q) :
    (neg = false ∧ t = r ∧ q = 0) ∨
    (neg = true ∧ t = r + 1 ∧ q = 1) := by
  by_cases hn : neg = true
  · have heq' :
        (r : ℤ) = -(t : ℤ) + N r * q := by
      simpa [signedNat, hn] using heq
    let d : ℤ := (r : ℤ) + (t : ℤ) - N r
    have hmul : d = N r * (q - 1) := by
      dsimp [d]
      norm_num at heq' ⊢
      rw [heq']
      ring
    have hlow : -N r < d := by
      dsimp [d]
      unfold N
      omega
    have hhigh : d < N r := by
      dsimp [d]
      unfold N
      omega
    have hz := small_multiple_zero hr hlow hhigh hmul
    have hd0 := hz.2
    have hqm : q - 1 = 0 := hz.1
    dsimp [d] at hd0
    right
    exact ⟨hn, by
      unfold N at hd0
      omega, by omega⟩
  · have hf : neg = false :=
      Bool.eq_false_of_not_eq_true hn
    have heq' :
        (r : ℤ) = (t : ℤ) + N r * q := by
      simpa [signedNat, hf] using heq
    let d : ℤ := (r : ℤ) - (t : ℤ)
    have hmul : d = N r * q := by
      dsimp [d]
      norm_num at heq' ⊢
      rw [heq']
      ring
    have hlow : -N r < d := by
      dsimp [d]
      unfold N
      omega
    have hhigh : d < N r := by
      dsimp [d]
      unfold N
      omega
    have hz := small_multiple_zero hr hlow hhigh hmul
    have hd0 := hz.2
    left
    exact ⟨hf, by
      dsimp [d] at hd0
      omega, hz.1⟩

/--
Target r+1:
either +(r+1),q=0 or -r,q=1.
-/
theorem solve_target_rplus1
    {r t : ℕ} {neg : Bool} {q : ℤ}
    (hr : 3 ≤ r)
    (htlo : r - 1 ≤ t)
    (hthi : t ≤ r + 1)
    (heq :
      ((r + 1 : ℕ) : ℤ) =
        signedNat neg t + N r * q) :
    (neg = false ∧ t = r + 1 ∧ q = 0) ∨
    (neg = true ∧ t = r ∧ q = 1) := by
  by_cases hn : neg = true
  · have heq' :
        ((r + 1 : ℕ) : ℤ) =
          -(t : ℤ) + N r * q := by
      simpa [signedNat, hn] using heq
    let d : ℤ :=
      ((r + 1 : ℕ) : ℤ) + (t : ℤ) - N r
    have hmul : d = N r * (q - 1) := by
      dsimp [d]
      norm_num at heq' ⊢
      rw [heq']
      ring
    have hlow : -N r < d := by
      dsimp [d]
      unfold N
      omega
    have hhigh : d < N r := by
      dsimp [d]
      unfold N
      omega
    have hz := small_multiple_zero hr hlow hhigh hmul
    have hd0 := hz.2
    have hqm := hz.1
    dsimp [d] at hd0
    right
    exact ⟨hn, by
      unfold N at hd0
      omega, by omega⟩
  · have hf : neg = false :=
      Bool.eq_false_of_not_eq_true hn
    have heq' :
        ((r + 1 : ℕ) : ℤ) =
          (t : ℤ) + N r * q := by
      simpa [signedNat, hf] using heq
    let d : ℤ :=
      ((r + 1 : ℕ) : ℤ) - (t : ℤ)
    have hmul : d = N r * q := by
      dsimp [d]
      norm_num at heq' ⊢
      rw [heq']
      ring
    have hlow : -N r < d := by
      dsimp [d]
      unfold N
      omega
    have hhigh : d < N r := by
      dsimp [d]
      unfold N
      omega
    have hz := small_multiple_zero hr hlow hhigh hmul
    have hd0 := hz.2
    left
    exact ⟨hf, by
      dsimp [d] at hd0
      omega, hz.1⟩

/--
Target r+2 can only be -(r-1) with q=1.
-/
theorem solve_target_rplus2
    {r t : ℕ} {neg : Bool} {q : ℤ}
    (hr : 3 ≤ r)
    (htlo : r - 1 ≤ t)
    (hthi : t ≤ r + 1)
    (heq :
      ((r + 2 : ℕ) : ℤ) =
        signedNat neg t + N r * q) :
    neg = true ∧ t = r - 1 ∧ q = 1 := by
  by_cases hn : neg = true
  · have heq' :
        ((r + 2 : ℕ) : ℤ) =
          -(t : ℤ) + N r * q := by
      simpa [signedNat, hn] using heq
    let d : ℤ :=
      ((r + 2 : ℕ) : ℤ) + (t : ℤ) - N r
    have hmul : d = N r * (q - 1) := by
      dsimp [d]
      norm_num at heq' ⊢
      rw [heq']
      ring
    have hlow : -N r < d := by
      dsimp [d]
      unfold N
      omega
    have hhigh : d < N r := by
      dsimp [d]
      unfold N
      omega
    have hz := small_multiple_zero hr hlow hhigh hmul
    have hd0 := hz.2
    have hqm := hz.1
    dsimp [d] at hd0
    exact ⟨hn, by
      unfold N at hd0
      omega, by omega⟩
  · have hf : neg = false :=
      Bool.eq_false_of_not_eq_true hn
    have heq' :
        ((r + 2 : ℕ) : ℤ) =
          (t : ℤ) + N r * q := by
      simpa [signedNat, hf] using heq
    let d : ℤ :=
      ((r + 2 : ℕ) : ℤ) - (t : ℤ)
    have hmul : d = N r * q := by
      dsimp [d]
      norm_num at heq' ⊢
      rw [heq']
      ring
    have hlow : -N r < d := by
      dsimp [d]
      unfold N
      omega
    have hhigh : d < N r := by
      dsimp [d]
      unfold N
      omega
    have hz := small_multiple_zero hr hlow hhigh hmul
    have hd0 := hz.2
    dsimp [d] at hd0
    omega

/--
In the c=1 branch, if r+1≤y<N and the source is any head source,
then y is r+1 or r+2.
-/
theorem c1_target_options
    {r y t : ℕ} {neg : Bool} {q : ℤ}
    (hr : 3 ≤ r)
    (hylo : r + 1 ≤ y)
    (hyN : (y : ℤ) < N r)
    (htlo : r - 1 ≤ t)
    (hthi : t ≤ r + 1)
    (heq :
      (y : ℤ) = signedNat neg t + N r * q) :
    y = r + 1 ∨ y = r + 2 := by
  by_cases hn : neg = true
  · have heq' :
        (y : ℤ) = -(t : ℤ) + N r * q := by
      simpa [signedNat, hn] using heq
    let d : ℤ := (y : ℤ) + (t : ℤ) - N r
    have hmul : d = N r * (q - 1) := by
      dsimp [d]
      rw [heq']
      ring
    have hlow : -N r < d := by
      dsimp [d]
      unfold N
      omega
    have hhigh : d < N r := by
      dsimp [d]
      unfold N at hyN ⊢
      omega
    have hz := small_multiple_zero hr hlow hhigh hmul
    have hd0 := hz.2
    dsimp [d] at hd0
    unfold N at hd0
    omega
  · have hf : neg = false :=
      Bool.eq_false_of_not_eq_true hn
    have heq' :
        (y : ℤ) = (t : ℤ) + N r * q := by
      simpa [signedNat, hf] using heq
    let d : ℤ := (y : ℤ) - (t : ℤ)
    have hmul : d = N r * q := by
      dsimp [d]
      linarith
    have hlow : -N r < d := by
      dsimp [d]
      unfold N
      omega
    have hhigh : d < N r := by
      dsimp [d]
      unfold N at hyN ⊢
      omega
    have hz := small_multiple_zero hr hlow hhigh hmul
    have hd0 := hz.2
    dsimp [d] at hd0
    omega

/--
If y=N+1 and the source is a head source, the congruence is impossible.
-/
theorem target_Nplus1_impossible
    {r t : ℕ} {neg : Bool} {q : ℤ}
    (hr : 3 ≤ r)
    (htlo : r - 1 ≤ t)
    (hthi : t ≤ r + 1)
    (heq :
      N r + 1 = signedNat neg t + N r * q) :
    False := by
  let d : ℤ := 1 - signedNat neg t
  have hmul : d = N r * (q - 1) := by
    dsimp [d]
    linarith
  have hlow : -N r < d := by
    dsimp [d, signedNat]
    by_cases hn : neg = true
    · simp [hn]
      unfold N
      omega
    · have hf : neg = false :=
        Bool.eq_false_of_not_eq_true hn
      simp [hf]
      unfold N
      omega
  have hhigh : d < N r := by
    dsimp [d, signedNat]
    by_cases hn : neg = true
    · simp [hn]
      unfold N
      omega
    · have hf : neg = false :=
        Bool.eq_false_of_not_eq_true hn
      simp [hf]
      unfold N
      omega
  have hz := small_multiple_zero hr hlow hhigh hmul
  have hd0 := hz.2
  dsimp [d, signedNat] at hd0
  by_cases hn : neg = true
  · simp [hn] at hd0
    omega
  · have hf : neg = false :=
      Bool.eq_false_of_not_eq_true hn
    simp [hf] at hd0
    omega

/--
The x2=2 subcase in c=1 contradicts the first-coordinate congruence.
-/
theorem c1_x2_two_top_impossible
    {r x1 t : ℕ} {neg : Bool} {q : ℤ}
    (hr : 3 ≤ r)
    (hxlo : 2 ≤ x1)
    (hxhi : x1 ≤ r + 1)
    (ht : t = r ∨ t = r + 1)
    (heq :
      ((r + 1 + x1 : ℕ) : ℤ) =
        signedNat neg t + N r * q) :
    False := by
  have hcases :
      x1 < r ∨ x1 = r ∨ x1 = r + 1 := by
    omega
  rcases hcases with hlt | heqR | heqR1
  · have hyN :
        (((r + 1 + x1 : ℕ) : ℤ)) < N r := by
      unfold N
      omega
    have hres :=
      residue_from_r_or_r1 hr hyN ht heq
    omega
  · subst x1
    have htarget :
        ((r + 1 + r : ℕ) : ℤ) = N r := by
      unfold N
      omega
    rw [htarget] at heq
    rcases ht with ht0 | ht1
    · rw [ht0] at heq
      exact target_N_impossible hr (by omega) (by omega) heq
    · rw [ht1] at heq
      exact target_N_impossible hr (by omega) (by omega) heq
  · subst x1
    have htarget :
        ((r + 1 + (r + 1) : ℕ) : ℤ) = N r + 1 := by
      unfold N
      omega
    rw [htarget] at heq
    rcases ht with ht0 | ht1
    · rw [ht0] at heq
      exact target_Nplus1_impossible hr (by omega) (by omega) heq
    · rw [ht1] at heq
      exact target_Nplus1_impossible hr (by omega) (by omega) heq

/--
Full signed-permutation arithmetic core of Proposition 5.5,
assuming the parity of the three surviving q-coordinates.
-/
theorem proposition_5_5_after_tail_freeze
    {r x1 x2 c : ℕ}
    (hr : 3 ≤ r)
    (hxorder : x2 ≤ x1)
    (hcdom : c ≤ x2)
    (hc : c = 0 ∨ c = 1)
    (hadiff : x1 ≤ x2 + (r - 1))
    (hsum : x1 + x2 < 2 * r + 1)
    (w : SignedPermutation r)
    (q : Fin (r + 2) → ℤ)
    (hcong : HasAffineWitness r x1 x2 c w q)
    (hparity :
      (q (topIndex r) +
       q (secondIndex r) +
       q (thirdIndex r hr)) % 2 = 0) :
    c = 0 ∧ x1 = 0 ∧ x2 = 0 := by

  have htopRange :=
    head_source_range hr hcong (topIndex r) (by
      simp [topIndex]
      omega)
  have hsecondRange :=
    head_source_range hr hcong (secondIndex r) (by
      simp [secondIndex])
  have hthirdRange :=
    head_source_range hr hcong (thirdIndex r hr) (by
      simp [thirdIndex])

  have hdistinct := head_sources_distinct hr w

  have htopEq :
      (((r + 1 + x1 : ℕ) : ℤ)) =
        signedNat (w.neg (topIndex r))
          (w.perm (topIndex r)).val +
        N r * q (topIndex r) := by
    simpa [SignedPermutation.act] using
      hcong (topIndex r)

  have hsecondEq :
      (((r + x2 : ℕ) : ℤ)) =
        signedNat (w.neg (secondIndex r))
          (w.perm (secondIndex r)).val +
        N r * q (secondIndex r) := by
    simpa [SignedPermutation.act] using
      hcong (secondIndex r)

  have hthirdEq :
      (((r - 1 + c : ℕ) : ℤ)) =
        signedNat (w.neg (thirdIndex r hr))
          (w.perm (thirdIndex r hr)).val +
        N r * q (thirdIndex r hr) := by
    simpa [SignedPermutation.act] using
      hcong (thirdIndex r hr)

  have hx2le : x2 ≤ r := by
    omega

  rcases hc with hc0 | hc1

  · subst c
    have hthird0 :
        ((r - 1 : ℕ) : ℤ) =
          signedNat (w.neg (thirdIndex r hr))
            (w.perm (thirdIndex r hr)).val +
          N r * q (thirdIndex r hr) := by
      simpa using hthirdEq

    have hthirdSolved :=
      solve_target_rminus1 hr
        hthirdRange.1 hthirdRange.2 hthird0
    have hthirdSource :
        (w.perm (thirdIndex r hr)).val = r - 1 :=
      hthirdSolved.2.1

    have htopNot :
        (w.perm (topIndex r)).val ≠ r - 1 := by
      intro h
      apply hdistinct.2.1
      omega
    have hsecondNot :
        (w.perm (secondIndex r)).val ≠ r - 1 := by
      intro h
      apply hdistinct.2.2
      omega

    have htopSources :
        (w.perm (topIndex r)).val = r ∨
        (w.perm (topIndex r)).val = r + 1 := by
      omega
    have hsecondSources :
        (w.perm (secondIndex r)).val = r ∨
        (w.perm (secondIndex r)).val = r + 1 := by
      omega

    have hsecondN :
        (((r + x2 : ℕ) : ℤ)) < N r := by
      unfold N
      omega
    have hsecondRes :=
      residue_from_r_or_r1 hr hsecondN
        hsecondSources hsecondEq
    have hx2small : x2 = 0 ∨ x2 = 1 := by
      omega

    have hx1le : x1 ≤ r := by
      omega

    have hx1ne : x1 ≠ r := by
      intro hx
      subst x1
      have htarget :
          ((r + 1 + r : ℕ) : ℤ) = N r := by
        unfold N
        omega
      rw [htarget] at htopEq
      rcases htopSources with hs | hs
      · rw [hs] at htopEq
        exact target_N_impossible hr (by omega) (by omega) htopEq
      · rw [hs] at htopEq
        exact target_N_impossible hr (by omega) (by omega) htopEq

    have htopN :
        (((r + 1 + x1 : ℕ) : ℤ)) < N r := by
      unfold N
      omega
    have htopRes :=
      residue_from_r_or_r1 hr htopN htopSources htopEq

    have hx10 : x1 = 0 := by omega
    have hx20 : x2 = 0 := by omega
    exact ⟨rfl, hx10, hx20⟩

  · subst c

    have hcdom1 : 1 ≤ x2 := by omega

    have hsecondN :
        (((r + x2 : ℕ) : ℤ)) < N r := by
      unfold N
      omega
    have hsecondOptions :=
      c1_target_options hr
        (by omega) hsecondN
        hsecondRange.1 hsecondRange.2
        hsecondEq
    have hx2cases : x2 = 1 ∨ x2 = 2 := by
      omega

    have hx2ne2 : x2 ≠ 2 := by
      intro hx2eq
      subst x2

      have hsecondSolved :=
        solve_target_rplus2 hr
          hsecondRange.1 hsecondRange.2
          (by simpa using hsecondEq)
      have hsecondSource :
          (w.perm (secondIndex r)).val = r - 1 :=
        hsecondSolved.2.1

      have hthirdNat : r - 1 + 1 = r := by omega
      have hthird1 :
          (r : ℤ) =
            signedNat (w.neg (thirdIndex r hr))
              (w.perm (thirdIndex r hr)).val +
            N r * q (thirdIndex r hr) := by
        simpa [hthirdNat] using hthirdEq
      have hthirdSolved :=
        solve_target_r hr
          hthirdRange.1 hthirdRange.2 hthird1

      have hthirdSource :
          (w.perm (thirdIndex r hr)).val = r ∨
          (w.perm (thirdIndex r hr)).val = r + 1 := by
        rcases hthirdSolved with h | h
        · left
          exact h.2.1
        · right
          exact h.2.1

      have htopSource :
          (w.perm (topIndex r)).val = r ∨
          (w.perm (topIndex r)).val = r + 1 := by
        have htopNotSecond :
            (w.perm (topIndex r)).val ≠ r - 1 := by
          intro hs
          apply hdistinct.1
          omega
        omega

      have hxlo : 2 ≤ x1 := by omega
      have hxhi : x1 ≤ r + 1 := by omega
      exact c1_x2_two_top_impossible
        hr hxlo hxhi htopSource htopEq

    have hx21 : x2 = 1 := by omega
    subst x2

    have hx1le : x1 ≤ r := by omega
    have hx1ne : x1 ≠ r := by
      intro hx
      subst x1
      have htarget :
          ((r + 1 + r : ℕ) : ℤ) = N r := by
        unfold N
        omega
      rw [htarget] at htopEq
      exact target_N_impossible hr
        htopRange.1 htopRange.2 htopEq

    have htopN :
        (((r + 1 + x1 : ℕ) : ℤ)) < N r := by
      unfold N
      omega
    have htopOptions :=
      c1_target_options hr
        (by omega) htopN
        htopRange.1 htopRange.2
        htopEq
    have hx11 : x1 = 1 := by omega
    subst x1

    have htopNat : r + 1 + 1 = r + 2 := by omega
    have htopForSolver :
        (((r + 2 : ℕ) : ℤ)) =
          signedNat (w.neg (topIndex r))
            (w.perm (topIndex r)).val +
          N r * q (topIndex r) := by
      simpa [htopNat] using htopEq
    have htopSolved :=
      solve_target_rplus2 hr
        htopRange.1 htopRange.2
        htopForSolver
    have hsecondSolved :=
      solve_target_rplus1 hr
        hsecondRange.1 hsecondRange.2
        (by simpa using hsecondEq)
    have hthirdNat : r - 1 + 1 = r := by omega
    have hthird1 :
        (r : ℤ) =
          signedNat (w.neg (thirdIndex r hr))
            (w.perm (thirdIndex r hr)).val +
          N r * q (thirdIndex r hr) := by
      simpa [hthirdNat] using hthirdEq
    have hthirdSolved :=
      solve_target_r hr
        hthirdRange.1 hthirdRange.2 hthird1

    have hqtop : q (topIndex r) = 1 :=
      htopSolved.2.2

    rcases hsecondSolved with hs0 | hs1
    · rcases hthirdSolved with ht0 | ht1
      · have hqs : q (secondIndex r) = 0 := hs0.2.2
        have hqt : q (thirdIndex r hr) = 0 := ht0.2.2
        rw [hqtop, hqs, hqt] at hparity
        norm_num at hparity
      · have hsame :
            (w.perm (secondIndex r)).val =
              (w.perm (thirdIndex r hr)).val := by
          omega
        exact (hdistinct.2.2 hsame).elim
    · rcases hthirdSolved with ht0 | ht1
      · have hsame :
            (w.perm (secondIndex r)).val =
              (w.perm (thirdIndex r hr)).val := by
          omega
        exact (hdistinct.2.2 hsame).elim
      · have hqs : q (secondIndex r) = 1 := hs1.2.2
        have hqt : q (thirdIndex r hr) = 1 := ht1.2.2
        rw [hqtop, hqs, hqt] at hparity
        norm_num at hparity


/-!
## Final root-lattice parity bridge for Proposition 5.5

The preceding theorem `proposition_5_5_after_tail_freeze` assumes parity
only for the three surviving head coordinates.  Here we encode the full
coordinate-sum parity of the type-D root lattice as

  low coordinates 0,...,r-2  +  the three head coordinates r-1,r,r+1,

and derive the head parity automatically from `tail_freeze`.
-/

/-- Embed a low coordinate `0,...,r-2` into `Fin (r+2)`. -/
def lowIndex (r : ℕ) (i : Fin (r - 1)) : Fin (r + 2) :=
  ⟨i.val, by
    have hi := i.isLt
    omega⟩

@[simp] lemma lowIndex_val
    (r : ℕ) (i : Fin (r - 1)) :
    (lowIndex r i).val = i.val := by
  rfl

lemma lowIndex_is_tail
    {r : ℕ} (hr : 3 ≤ r)
    (i : Fin (r - 1)) :
    (lowIndex r i).val ≤ r - 2 := by
  have hi := i.isLt
  simp [lowIndex]
  omega

/--
Decomposed form of the standard type-D root-lattice parity:
the sum of all `r+2` orthogonal coordinates is even.

The low block is exactly coordinates `0,...,r-2`, followed by the three
head coordinates `r-1,r,r+1`.
-/
def InDRootLatticeParity
    (r : ℕ) (hr : 3 ≤ r)
    (q : Fin (r + 2) → ℤ) : Prop :=
  (q (topIndex r) +
    q (secondIndex r) +
    q (thirdIndex r hr) +
    ∑ i : Fin (r - 1), q (lowIndex r i)) % 2 = 0

/--
Tail freezing kills every low-coordinate contribution to the global
type-D parity condition.
-/
theorem low_sum_eq_zero
    {r x1 x2 c : ℕ}
    (hr : 3 ≤ r)
    {w : SignedPermutation r}
    {q : Fin (r + 2) → ℤ}
    (hcong : HasAffineWitness r x1 x2 c w q) :
    (∑ i : Fin (r - 1), q (lowIndex r i)) = 0 := by
  apply Finset.sum_eq_zero
  intro i hi
  exact (tail_freeze hr hcong (lowIndex r i)
    (lowIndex_is_tail hr i)).2

/--
Global type-D root-lattice parity implies the three-head parity used in
the signed-permutation residue argument.
-/
theorem head_parity_of_root_lattice
    {r x1 x2 c : ℕ}
    (hr : 3 ≤ r)
    {w : SignedPermutation r}
    {q : Fin (r + 2) → ℤ}
    (hcong : HasAffineWitness r x1 x2 c w q)
    (hroot : InDRootLatticeParity r hr q) :
    (q (topIndex r) +
      q (secondIndex r) +
      q (thirdIndex r hr)) % 2 = 0 := by
  have hlow :
      (∑ i : Fin (r - 1), q (lowIndex r i)) = 0 :=
    low_sum_eq_zero hr hcong
  unfold InDRootLatticeParity at hroot
  rw [hlow] at hroot
  simpa using hroot

/--
Proposition 5.5 with the parity hypothesis stated globally, as membership
in the type-D root lattice, rather than only on the surviving coordinates.
-/
theorem proposition_5_5_full_root_lattice
    {r x1 x2 c : ℕ}
    (hr : 3 ≤ r)
    (hxorder : x2 ≤ x1)
    (hcdom : c ≤ x2)
    (hc : c = 0 ∨ c = 1)
    (hadiff : x1 ≤ x2 + (r - 1))
    (hsum : x1 + x2 < 2 * r + 1)
    (w : SignedPermutation r)
    (q : Fin (r + 2) → ℤ)
    (hcong : HasAffineWitness r x1 x2 c w q)
    (hroot : InDRootLatticeParity r hr q) :
    c = 0 ∧ x1 = 0 ∧ x2 = 0 := by
  apply proposition_5_5_after_tail_freeze
      hr hxorder hcdom hc hadiff hsum w q hcong
  exact head_parity_of_root_lattice hr hcong hroot

end DTypeZeroOrbitSigned


/-! ================================================================
 SECTION 4: merged from DTypeNodeWeightDerivation_compile2.lean
================================================================ -/

/-!
# Type-D node weights from Appendix A

Kernel-check for the coordinate derivation behind Proposition 5.11
(Proposition A.2) of

  Sihai Jin, "Subregular affine cells and the level -1 vertex algebra of type D".

We formalize the Appendix-A formulas

  delta_bar = (r-1) varpi + eta_1,

  nu_1 = -eps_1 - eps_2 + 2 eps_3,
  nu_2 = -eps_2 + eps_3,
  nu_i = -(i-1) eps_2 + eps_3 + ... + eps_{i+1},
  nu_{ell-1} = -r eps_2 + eps_3 + ... + eps_ell,
  nu_ell = -r eps_2 + eps_3 + ... + eps_{ell-1} - eps_ell,

where ell = r+2.

For an ambient epsilon-weight sum c_j eps_j, Appendix A says:
* its A1 coefficient in units of varpi is c_2 + c_3;
* its D_r restriction keeps c_1,c_4,...,c_ell.

We then prove directly that delta_bar + nu_i gives exactly
(A.7)--(A.10), i.e. Proposition 5.11.

No `sorry` and no `axiom` occur in this file.
-/

namespace SubregularAffineCells
namespace DTypeNodeWeights

/-- D_r weights in orthogonal coordinates delta_1,...,delta_r. -/
abbrev DrWeight (r : ℕ) := Fin r → ℚ

/--
Ambient epsilon-coordinate weight.

We use paper-style one-based indices:
`w 1` is the eps_1 coefficient, `w 2` the eps_2 coefficient, etc.
Coordinates outside the displayed finite support are zero in all weights below.
-/
abbrev AmbientWeight := ℕ → ℚ

/-- A1 x D_r highest-weight data. -/
structure HWeight (r : ℕ) where
  a1 : ℚ
  dr : DrWeight r

@[ext]
theorem HWeight.ext
    {r : ℕ} {u v : HWeight r}
    (ha : u.a1 = v.a1)
    (hd : u.dr = v.dr) :
    u = v := by
  cases u
  cases v
  simp_all

/-- Zero D_r weight. -/
def zeroDr (r : ℕ) : DrWeight r :=
  fun _ => 0

/-- Pointwise addition on D_r weights. -/
def wAdd {r : ℕ} (u v : DrWeight r) : DrWeight r :=
  fun j => u j + v j

/-- Scalar multiplication on D_r weights. -/
def wSmul {r : ℕ} (c : ℚ) (u : DrWeight r) : DrWeight r :=
  fun j => c * u j

/-- Coordinate basis delta_j, zero-based on Lean's `Fin r`. -/
def delta (r : ℕ) (j : Fin r) : DrWeight r :=
  fun i => if i = j then 1 else 0

/-- delta_1 + ... + delta_m. -/
def prefixWeight (r m : ℕ) : DrWeight r :=
  fun i => if i.val < m then 1 else 0

/--
D_r fundamental weight eta_j, with paper index j.
The same formulas are used at r=3, as in Appendix B.
-/
def eta (r j : ℕ) : DrWeight r :=
  if hlow : 1 ≤ j ∧ j ≤ r - 2 then
    prefixWeight r j
  else if hminus : j = r - 1 then
    fun i =>
      if i.val = r - 1 then (-1 : ℚ) / 2 else (1 : ℚ) / 2
  else if hplus : j = r then
    fun _ => (1 : ℚ) / 2
  else
    fun _ => 0

lemma eta_one_eq_delta
    {r : ℕ} (hr : 3 ≤ r) :
    eta r 1 = delta r ⟨0, by omega⟩ := by
  have hlow : 1 ≤ (1 : ℕ) ∧ 1 ≤ r - 2 := by omega
  funext j
  simp [eta, hlow, prefixWeight, delta, Fin.ext_iff]

lemma eta_low_eq_prefix
    {r j : ℕ}
    (hlo : 1 ≤ j)
    (hhi : j ≤ r - 2) :
    eta r j = prefixWeight r j := by
  have hlow : 1 ≤ j ∧ j ≤ r - 2 := ⟨hlo, hhi⟩
  simp [eta, hlow]

lemma eta_spin_minus_coordinates
    {r : ℕ} (hr : 3 ≤ r) :
    eta r (r - 1) =
      (fun i : Fin r =>
        if i.val = r - 1 then (-1 : ℚ) / 2 else (1 : ℚ) / 2) := by
  unfold eta
  split
  · rename_i hlow
    omega
  · simp

lemma eta_spin_plus_coordinates
    {r : ℕ} (hr : 3 ≤ r) :
    eta r r = (fun _ : Fin r => (1 : ℚ) / 2) := by
  have hnotlow : ¬ (1 ≤ r ∧ r ≤ r - 2) := by omega
  have hnotminus : r ≠ r - 1 := by omega
  simp [eta, hnotlow, hnotminus]

/--
eta_{r-1}+eta_r = delta_1+...+delta_{r-1}.
-/
lemma branch_eta_sum
    {r : ℕ} (hr : 3 ≤ r) :
    wAdd (eta r (r - 1)) (eta r r) =
      prefixWeight r (r - 1) := by
  rw [eta_spin_minus_coordinates hr, eta_spin_plus_coordinates hr]
  funext j
  by_cases hlast : j.val = r - 1
  · simp [wAdd, prefixWeight, hlast]
    norm_num
  · have hjle : j.val ≤ r - 1 := by
      have := j.isLt
      omega
    have hjlt : j.val < r - 1 := by omega
    simp [wAdd, prefixWeight, hlast, hjlt]
    norm_num

/-- 2 eta_r = delta_1+...+delta_r. -/
lemma twice_eta_spin_plus
    {r : ℕ} (hr : 3 ≤ r) :
    wSmul 2 (eta r r) = prefixWeight r r := by
  rw [eta_spin_plus_coordinates hr]
  funext j
  have hjlt : j.val < r := j.isLt
  simp [wSmul, prefixWeight, hjlt]

/--
2 eta_{r-1} has coordinates (1,...,1,-1).
-/
lemma twice_eta_spin_minus_coordinates
    {r : ℕ} (hr : 3 ≤ r) :
    wSmul 2 (eta r (r - 1)) =
      (fun j : Fin r => if j.val = r - 1 then (-1 : ℚ) else 1) := by
  rw [eta_spin_minus_coordinates hr]
  funext j
  by_cases hlast : j.val = r - 1
  · simp [wSmul, hlast]
    norm_num
  · simp [wSmul, hlast]

/--
Appendix A: A1 coefficient of an ambient weight is c_2+c_3.
-/
def a1Restrict (w : AmbientWeight) : ℚ :=
  w 2 + w 3

/--
Appendix A: D_r restriction keeps epsilon_1 and epsilon_4,...,epsilon_ell.

Lean coordinate 0 is delta_1=epsilon_1.
Lean coordinate k>0 is delta_{k+1}=epsilon_{k+3}.
-/
def drRestrict (r : ℕ) (w : AmbientWeight) : DrWeight r :=
  fun k =>
    if k.val = 0 then
      w 1
    else
      w (k.val + 3)

/-- Combined restriction to A1 x D_r. -/
def restrictH (r : ℕ) (w : AmbientWeight) : HWeight r where
  a1 := a1Restrict w
  dr := drRestrict r w

/-- Premet shift (A.2): delta_bar=(r-1)varpi+eta_1. -/
def premetShift (r : ℕ) : HWeight r where
  a1 := (r : ℚ) - 1
  dr := eta r 1

/-- Addition of H-weights. -/
def hAdd {r : ℕ} (u v : HWeight r) : HWeight r where
  a1 := u.a1 + v.a1
  dr := wAdd u.dr v.dr

/-- lambda^H obtained from Appendix A by delta_bar + nu. -/
def nodeFromNu (r : ℕ) (nu : AmbientWeight) : HWeight r :=
  hAdd (premetShift r) (restrictH r nu)

/-- (A.3): nu_1. -/
def nuOne : AmbientWeight :=
  fun j =>
    if j = 1 then -1
    else if j = 2 then -1
    else if j = 3 then 2
    else 0

/-- (A.3): nu_2. -/
def nuTwo : AmbientWeight :=
  fun j =>
    if j = 2 then -1
    else if j = 3 then 1
    else 0

/--
(A.4): nu_i for 3 ≤ i ≤ ell-2=r.

The coefficient of epsilon_2 is -(i-1), written directly in Q.
-/
def nuRegular (i : ℕ) : AmbientWeight :=
  fun j =>
    if j = 2 then -((i : ℚ) - 1)
    else if 3 ≤ j ∧ j ≤ i + 1 then 1
    else 0

/-- (A.5): nu_{ell-1}, with ell=r+2. -/
def nuEllMinusOne (r : ℕ) : AmbientWeight :=
  fun j =>
    if j = 2 then -(r : ℚ)
    else if 3 ≤ j ∧ j ≤ r + 2 then 1
    else 0

/-- (A.6): nu_ell, with ell=r+2. -/
def nuEll (r : ℕ) : AmbientWeight :=
  fun j =>
    if j = 2 then -(r : ℚ)
    else if 3 ≤ j ∧ j ≤ r + 1 then 1
    else if j = r + 2 then -1
    else 0

/-- Expected r varpi. -/
def nodeOneExpected (r : ℕ) : HWeight r where
  a1 := r
  dr := zeroDr r

/-- Expected (r-1)varpi+eta_1. -/
def nodeTwoExpected (r : ℕ) : HWeight r where
  a1 := (r : ℚ) - 1
  dr := eta r 1

/-- Expected (r+1-i)varpi+eta_{i-1}. -/
def middleExpected (r i : ℕ) : HWeight r where
  a1 := (r : ℚ) + 1 - (i : ℚ)
  dr := eta r (i - 1)

/-- Expected varpi+eta_{r-1}+eta_r. -/
def branchExpected (r : ℕ) : HWeight r where
  a1 := 1
  dr := wAdd (eta r (r - 1)) (eta r r)

/-- Expected 2 eta_r. -/
def spinPlusExpected (r : ℕ) : HWeight r where
  a1 := 0
  dr := wSmul 2 (eta r r)

/-- Expected 2 eta_{r-1}. -/
def spinMinusExpected (r : ℕ) : HWeight r where
  a1 := 0
  dr := wSmul 2 (eta r (r - 1))

/-! ## Restriction calculations for the Appendix-A nu_i -/

lemma nuOne_dr
    {r : ℕ} (hr : 3 ≤ r) :
    wAdd (eta r 1) (drRestrict r nuOne) = zeroDr r := by
  rw [eta_one_eq_delta hr]
  funext j
  by_cases h0 : j.val = 0
  · simp [wAdd, drRestrict, nuOne, zeroDr, delta, Fin.ext_iff, h0]
  · simp [wAdd, drRestrict, nuOne, zeroDr, delta, Fin.ext_iff, h0]

lemma nuTwo_dr
    {r : ℕ} :
    wAdd (eta r 1) (drRestrict r nuTwo) = eta r 1 := by
  funext j
  by_cases h0 : j.val = 0
  · simp [wAdd, drRestrict, nuTwo, h0]
  · simp [wAdd, drRestrict, nuTwo, h0]

/--
For 3≤i≤r, delta_bar_D + (nu_i)_D is the prefix
delta_1+...+delta_{i-1}.
-/
lemma nuRegular_dr_prefix
    {r i : ℕ}
    (hr : 3 ≤ r)
    (hilo : 3 ≤ i)
    (hihi : i ≤ r) :
    wAdd (eta r 1) (drRestrict r (nuRegular i)) =
      prefixWeight r (i - 1) := by
  rw [eta_one_eq_delta hr]
  funext j
  by_cases h0 : j.val = 0
  · have hiPos : 0 < i - 1 := by omega
    simp [wAdd, drRestrict, nuRegular, prefixWeight,
      delta, Fin.ext_iff, h0, hiPos]
  · have h3 : 3 ≤ j.val + 3 := by omega
    by_cases hlt : j.val < i - 1
    · have hup : j.val + 3 ≤ i + 1 := by omega
      simp [wAdd, drRestrict, nuRegular, prefixWeight,
        delta, Fin.ext_iff, h0, h3, hup, hlt]
    · have hnup : ¬ (j.val + 3 ≤ i + 1) := by omega
      simp [wAdd, drRestrict, nuRegular, prefixWeight,
        delta, Fin.ext_iff, h0, h3, hnup, hlt]

lemma nuEllMinusOne_dr
    {r : ℕ} (hr : 3 ≤ r) :
    wAdd (eta r 1) (drRestrict r (nuEllMinusOne r)) =
      prefixWeight r r := by
  rw [eta_one_eq_delta hr]
  funext j
  by_cases h0 : j.val = 0
  · have hjlt : j.val < r := j.isLt
    simp [wAdd, drRestrict, nuEllMinusOne, prefixWeight,
      delta, Fin.ext_iff, h0] <;> omega
  · have h3 : 3 ≤ j.val + 3 := by omega
    have hup : j.val + 3 ≤ r + 2 := by
      have := j.isLt
      omega
    have hjlt : j.val < r := j.isLt
    simp [wAdd, drRestrict, nuEllMinusOne, prefixWeight,
      delta, Fin.ext_iff, h0, h3, hup, hjlt]

lemma nuEll_dr
    {r : ℕ} (hr : 3 ≤ r) :
    wAdd (eta r 1) (drRestrict r (nuEll r)) =
      (fun j : Fin r => if j.val = r - 1 then (-1 : ℚ) else 1) := by
  rw [eta_one_eq_delta hr]
  funext j
  by_cases h0 : j.val = 0
  · have hnotlast : j.val ≠ r - 1 := by omega
    simp [wAdd, drRestrict, nuEll, delta, Fin.ext_iff, h0] <;> omega
  · by_cases hlast : j.val = r - 1
    · have hrm1ne0 : r - 1 ≠ 0 := by omega
      have hnotle : ¬ (r - 1 + 2 ≤ r) := by omega
      have heq : r - 1 + 1 = r := by omega
      simp [wAdd, drRestrict, nuEll, delta, Fin.ext_iff,
        h0, hlast, hrm1ne0, hnotle, heq] <;> omega
    · have h3 : 3 ≤ j.val + 3 := by omega
      have hjle : j.val ≤ r - 2 := by
        have := j.isLt
        omega
      have hup : j.val + 3 ≤ r + 1 := by omega
      simp [wAdd, drRestrict, nuEll, delta, Fin.ext_iff,
        h0, hlast, h3, hup]

/-! ## Proposition A.2 / Proposition 5.11 -/

/-- (A.7), node 1: lambda_1^H = r varpi. -/
theorem nodeOne_from_appendix
    {r : ℕ} (hr : 3 ≤ r) :
    nodeFromNu r nuOne = nodeOneExpected r := by
  apply HWeight.ext
  · simp [nodeFromNu, hAdd, premetShift, restrictH,
      a1Restrict, nuOne, nodeOneExpected]
    ring
  · simp [nodeFromNu, hAdd, premetShift, restrictH, nodeOneExpected]
    exact nuOne_dr hr

/-- (A.7), node 2: lambda_2^H = (r-1)varpi + eta_1. -/
theorem nodeTwo_from_appendix
    {r : ℕ} (hr : 3 ≤ r) :
    nodeFromNu r nuTwo = nodeTwoExpected r := by
  apply HWeight.ext
  · simp [nodeFromNu, hAdd, premetShift, restrictH,
      a1Restrict, nuTwo, nodeTwoExpected]
  · simp [nodeFromNu, hAdd, premetShift, restrictH, nodeTwoExpected]
    exact nuTwo_dr

/--
(A.8), regular middle nodes:
lambda_i^H=(r+1-i)varpi+eta_{i-1}, 3≤i≤r-1.
-/
theorem middleNode_from_appendix
    {r i : ℕ}
    (hr : 4 ≤ r)
    (hilo : 3 ≤ i)
    (hihi : i ≤ r - 1) :
    nodeFromNu r (nuRegular i) = middleExpected r i := by
  apply HWeight.ext
  · have hi3 : 3 ≤ i + 1 := by omega
    simp [nodeFromNu, hAdd, premetShift, restrictH,
      a1Restrict, nuRegular, middleExpected, hi3]
    ring
  · have hprefix :=
      nuRegular_dr_prefix (r := r) (i := i) (by omega) hilo (by omega)
    have heta :
        eta r (i - 1) = prefixWeight r (i - 1) := by
      apply eta_low_eq_prefix
      · omega
      · omega
    simp [nodeFromNu, hAdd, premetShift, restrictH, middleExpected]
    rw [hprefix, heta]

/--
(A.9), branch node ell-2=r:
lambda_{ell-2}^H=varpi+eta_{r-1}+eta_r.
-/
theorem branchNode_from_appendix
    {r : ℕ} (hr : 3 ≤ r) :
    nodeFromNu r (nuRegular r) = branchExpected r := by
  apply HWeight.ext
  · have hr3 : 3 ≤ r + 1 := by omega
    simp [nodeFromNu, hAdd, premetShift, restrictH,
      a1Restrict, nuRegular, branchExpected, hr3]
  · have hprefix :=
      nuRegular_dr_prefix (r := r) (i := r) hr (by omega) (by omega)
    have hbranch := branch_eta_sum hr
    simp [nodeFromNu, hAdd, premetShift, restrictH, branchExpected]
    rw [hprefix, hbranch]

/--
(A.10), spin endpoint ell-1:
lambda_{ell-1}^H=2 eta_r.
-/
theorem spinPlusNode_from_appendix
    {r : ℕ} (hr : 3 ≤ r) :
    nodeFromNu r (nuEllMinusOne r) = spinPlusExpected r := by
  apply HWeight.ext
  · have h3 : 3 ≤ (3 : ℕ) := by omega
    have h3up : (3 : ℕ) ≤ r + 2 := by omega
    simp [nodeFromNu, hAdd, premetShift, restrictH,
      a1Restrict, nuEllMinusOne, spinPlusExpected, h3, h3up]
  · have hnu := nuEllMinusOne_dr hr
    have heta := twice_eta_spin_plus hr
    simp [nodeFromNu, hAdd, premetShift, restrictH, spinPlusExpected]
    rw [hnu, heta]

/--
(A.10), spin endpoint ell:
lambda_ell^H=2 eta_{r-1}.
-/
theorem spinMinusNode_from_appendix
    {r : ℕ} (hr : 3 ≤ r) :
    nodeFromNu r (nuEll r) = spinMinusExpected r := by
  apply HWeight.ext
  · have h3 : 3 ≤ (3 : ℕ) := by omega
    have h3up : (3 : ℕ) ≤ r + 1 := by omega
    have h3ne : (3 : ℕ) ≠ r + 2 := by omega
    simp [nodeFromNu, hAdd, premetShift, restrictH,
      a1Restrict, nuEll, spinMinusExpected, h3, h3up, h3ne]
  · have hnu := nuEll_dr hr
    have heta := twice_eta_spin_minus_coordinates hr
    simp [nodeFromNu, hAdd, premetShift, restrictH, spinMinusExpected]
    rw [hnu, heta]

/--
Proposition 5.11 / Proposition A.2 packaged in one theorem.

For r≥4 this contains:
* node 1;
* node 2;
* every middle node 3≤i≤r-1;
* branch node ell-2=r;
* the two spin endpoints ell-1 and ell.
-/
theorem proposition_5_11_from_appendix
    {r : ℕ} (hr : 4 ≤ r) :
    nodeFromNu r nuOne = nodeOneExpected r ∧
    nodeFromNu r nuTwo = nodeTwoExpected r ∧
    (∀ i, 3 ≤ i → i ≤ r - 1 →
      nodeFromNu r (nuRegular i) = middleExpected r i) ∧
    nodeFromNu r (nuRegular r) = branchExpected r ∧
    nodeFromNu r (nuEllMinusOne r) = spinPlusExpected r ∧
    nodeFromNu r (nuEll r) = spinMinusExpected r := by
  constructor
  · exact nodeOne_from_appendix (by omega)
  constructor
  · exact nodeTwo_from_appendix (by omega)
  constructor
  · intro i hilo hihi
    exact middleNode_from_appendix hr hilo hihi
  constructor
  · exact branchNode_from_appendix (by omega)
  constructor
  · exact spinPlusNode_from_appendix (by omega)
  · exact spinMinusNode_from_appendix (by omega)

/--
D5 boundary (r=3): the middle range is empty; the same Appendix-A
calculation gives the five weights listed in Appendix B.
-/
theorem proposition_5_11_D5 :
    nodeFromNu 3 nuOne = nodeOneExpected 3 ∧
    nodeFromNu 3 nuTwo = nodeTwoExpected 3 ∧
    nodeFromNu 3 (nuRegular 3) = branchExpected 3 ∧
    nodeFromNu 3 (nuEllMinusOne 3) = spinPlusExpected 3 ∧
    nodeFromNu 3 (nuEll 3) = spinMinusExpected 3 := by
  exact ⟨
    nodeOne_from_appendix (by norm_num),
    nodeTwo_from_appendix (by norm_num),
    branchNode_from_appendix (by norm_num),
    spinPlusNode_from_appendix (by norm_num),
    spinMinusNode_from_appendix (by norm_num)⟩

end DTypeNodeWeights
end SubregularAffineCells


/-! ================================================================
 SECTION 5: merged from DTypeNodeRigidity_compile6.lean
================================================================ -/

/-!
# Type-D node-weight rigidity: kernel-check version

This file formalizes the finite-dimensional coordinate calculation used in

* Proposition 5.11 (regular node weights), and
* Proposition 5.12 (node-2 rigidity)

of the paper *Subregular affine cells and the level -1 vertex algebra of type D*.

Notation follows Appendix A of the paper.  We put

  ℓ = r + 2,   r ≥ 3,

and use the orthogonal coordinates δ₁,...,δᵣ for the Dᵣ factor.  The
highest root is

  θ_D = δ₁ + δ₂.

The fundamental weights are

  η_j = δ₁ + ... + δ_j                  (1 ≤ j ≤ r-2),
  η_{r-1} = 1/2(δ₁+...+δ_{r-1}-δ_r),
  η_r     = 1/2(δ₁+...+δ_{r-1}+δ_r).

The node weights appearing in Proposition 5.11 are

  λ₁ᴴ = r ϖ,
  λ₂ᴴ = (r-1)ϖ + η₁,
  λᵢᴴ = (r+1-i)ϖ + η_{i-1}             (3 ≤ i ≤ r-1),
  λ_{ℓ-2}ᴴ = ϖ + η_{r-1} + η_r,
  λ_{ℓ-1}ᴴ = 2η_r,
  λ_ℓᴴ = 2η_{r-1}.

For Proposition 5.12 only two numerical invariants are needed:

* the A₁ coefficient;
* the Dᵣ highest-root pairing.

The goal of this stage is to derive those pairings from the actual
orthogonal-coordinate definitions rather than postulate them.
-/

namespace SubregularAffineCells
namespace DTypeNodeRigidity

/-- A weight of the D_r factor in orthogonal coordinates. -/
abbrev DrWeight (r : ℕ) := Fin r → ℚ

/-- Coordinate basis vector δ_j, with zero-based Lean index. -/
def delta (r : ℕ) (j : Fin r) : DrWeight r :=
  fun i => if i = j then 1 else 0

/-- Sum of the first `m` orthogonal basis vectors. -/
def prefixWeight (r m : ℕ) : DrWeight r :=
  fun i => if i.1 < m then 1 else 0

/--
The j-th D_r fundamental weight, with paper index `j` (1 ≤ j ≤ r).

For r=3 these formulas are exactly the D₃ ≅ A₃ boundary convention used
in Appendix B of the paper.
-/
def eta (r j : ℕ) : DrWeight r :=
  if hlow : 1 ≤ j ∧ j ≤ r - 2 then
    prefixWeight r j
  else if hminus : j = r - 1 then
    fun i =>
      if i.1 = r - 1 then (-1 : ℚ) / 2 else (1 : ℚ) / 2
  else if hplus : j = r then
    fun _ => (1 : ℚ) / 2
  else
    fun _ => 0

/-- Highest-root pairing with θ_D = δ₁ + δ₂.

For the paper we always have `r ≥ 3`.  The `if` makes the definition
total for every natural `r`, which avoids having to build elements
`0,1 : Fin r` when `r < 2`.
-/
def thetaDPairing {r : ℕ} (w : DrWeight r) : ℚ :=
  if hr : 2 ≤ r then
    w ⟨0, by omega⟩ + w ⟨1, by omega⟩
  else
    0

lemma eta_one_coordinates
    {r : ℕ} (hr : 3 ≤ r) :
    eta r 1 = delta r ⟨0, by omega⟩ := by
  have hlow : 1 ≤ (1 : ℕ) ∧ 1 ≤ r - 2 := by omega
  funext i
  simp [eta, hlow, prefixWeight, delta, Fin.ext_iff]

theorem thetaDPairing_eta_one
    {r : ℕ} (hr : 3 ≤ r) :
    thetaDPairing (eta r 1) = 1 := by
  rw [eta_one_coordinates hr]
  have hr2 : 2 ≤ r := by omega
  simp [thetaDPairing, hr2, delta]

/--
For a non-spin fundamental weight η_j with 2 ≤ j ≤ r-2,
both δ₁ and δ₂ occur, so the highest-root pairing is 2.
-/
theorem thetaDPairing_eta_middle
    {r j : ℕ}
    (hr : 4 ≤ r)
    (hjlo : 2 ≤ j)
    (hjhi : j ≤ r - 2) :
    thetaDPairing (eta r j) = 2 := by
  have hr2 : 2 ≤ r := by omega
  have hlow : 1 ≤ j ∧ j ≤ r - 2 := ⟨by omega, hjhi⟩
  have h0j : 0 < j := by omega
  have h1j : 1 < j := by omega
  simp [thetaDPairing, hr2, eta, hlow, prefixWeight, h0j, h1j]
  norm_num

/-- The first spin weight η_{r-1} has highest-root level 1. -/
theorem thetaDPairing_eta_spin_minus
    {r : ℕ} (hr : 3 ≤ r) :
    thetaDPairing (eta r (r - 1)) = 1 := by
  have hr2 : 2 ≤ r := by omega
  have hnotlow : ¬ (1 ≤ r - 1 ∧ r - 1 ≤ r - 2) := by omega
  have heta :
      eta r (r - 1) =
        (fun i : Fin r =>
          if i.1 = r - 1 then (-1 : ℚ) / 2 else (1 : ℚ) / 2) := by
    unfold eta
    split
    · rename_i hlow
      omega
    · simp
  rw [heta]
  have h0 : (0 : ℕ) ≠ r - 1 := by omega
  have h1 : (1 : ℕ) ≠ r - 1 := by omega
  simp [thetaDPairing, hr2, h0, h1]
  norm_num

/-- The second spin weight η_r has highest-root level 1. -/
theorem thetaDPairing_eta_spin_plus
    {r : ℕ} (hr : 3 ≤ r) :
    thetaDPairing (eta r r) = 1 := by
  have hr2 : 2 ≤ r := by omega
  have hnotlow : ¬ (1 ≤ r ∧ r ≤ r - 2) := by omega
  have hnotminus : r ≠ r - 1 := by omega
  simp [thetaDPairing, hr2, eta, hnotlow, hnotminus]
  norm_num

/-- Pointwise addition of D_r weights. -/
def wAdd {r : ℕ} (u v : DrWeight r) : DrWeight r :=
  fun i => u i + v i

/-- Scalar multiplication of D_r weights. -/
def wSmul {r : ℕ} (c : ℚ) (u : DrWeight r) : DrWeight r :=
  fun i => c * u i

lemma thetaDPairing_add
    {r : ℕ} (u v : DrWeight r) :
    thetaDPairing (wAdd u v) =
      thetaDPairing u + thetaDPairing v := by
  by_cases hr : 2 ≤ r
  · simp [thetaDPairing, hr, wAdd]
    ring
  · simp [thetaDPairing, hr]

lemma thetaDPairing_smul
    {r : ℕ} (c : ℚ) (u : DrWeight r) :
    thetaDPairing (wSmul c u) =
      c * thetaDPairing u := by
  by_cases hr : 2 ≤ r
  · simp [thetaDPairing, hr, wSmul]
    ring
  · simp [thetaDPairing, hr]

/--
The branch weight η_{r-1}+η_r has highest-root level 2.
This is the D_r component of λ_{ℓ-2}^H.
-/
theorem thetaDPairing_branch
    {r : ℕ} (hr : 3 ≤ r) :
    thetaDPairing (wAdd (eta r (r - 1)) (eta r r)) = 2 := by
  rw [thetaDPairing_add,
      thetaDPairing_eta_spin_minus hr,
      thetaDPairing_eta_spin_plus hr]
  norm_num

/-- The endpoint weight 2η_r has highest-root level 2. -/
theorem thetaDPairing_twice_spin_plus
    {r : ℕ} (hr : 3 ≤ r) :
    thetaDPairing (wSmul 2 (eta r r)) = 2 := by
  rw [thetaDPairing_smul, thetaDPairing_eta_spin_plus hr]
  norm_num

/-- The endpoint weight 2η_{r-1} has highest-root level 2. -/
theorem thetaDPairing_twice_spin_minus
    {r : ℕ} (hr : 3 ≤ r) :
    thetaDPairing (wSmul 2 (eta r (r - 1))) = 2 := by
  rw [thetaDPairing_smul, thetaDPairing_eta_spin_minus hr]
  norm_num

/--
A compact record containing exactly the two invariants used in the
finite-W bound of Proposition 5.12.
-/
structure NodeNumerics where
  a1Coeff : ℕ
  drLevel : ℚ
deriving Repr

/-- Node 1: λ₁^H = rϖ. -/
def nodeOneNumerics (r : ℕ) : NodeNumerics where
  a1Coeff := r
  drLevel := 0

/-- Node 2: λ₂^H = (r-1)ϖ + η₁. -/
def nodeTwoNumerics (r : ℕ) : NodeNumerics where
  a1Coeff := r - 1
  drLevel := thetaDPairing (eta r 1)

/-- Middle node i, 3 ≤ i ≤ r-1:
λᵢ^H = (r+1-i)ϖ + η_{i-1}. -/
def middleNodeNumerics (r i : ℕ) : NodeNumerics where
  a1Coeff := r + 1 - i
  drLevel := thetaDPairing (eta r (i - 1))

/-- Branch node ℓ-2=r:
λ_{ℓ-2}^H = ϖ + η_{r-1}+η_r. -/
def branchNodeNumerics (r : ℕ) : NodeNumerics where
  a1Coeff := 1
  drLevel := thetaDPairing (wAdd (eta r (r - 1)) (eta r r))

/-- Spin endpoint ℓ-1:
λ_{ℓ-1}^H = 2η_r. -/
def spinPlusNodeNumerics (r : ℕ) : NodeNumerics where
  a1Coeff := 0
  drLevel := thetaDPairing (wSmul 2 (eta r r))

/-- Spin endpoint ℓ:
λ_ℓ^H = 2η_{r-1}. -/
def spinMinusNodeNumerics (r : ℕ) : NodeNumerics where
  a1Coeff := 0
  drLevel := thetaDPairing (wSmul 2 (eta r (r - 1)))

/-- Proposition 5.11, node 2 numerical content. -/
theorem nodeTwo_numerics
    {r : ℕ} (hr : 3 ≤ r) :
    (nodeTwoNumerics r).a1Coeff = r - 1 ∧
    (nodeTwoNumerics r).drLevel = 1 := by
  constructor
  · rfl
  · exact thetaDPairing_eta_one hr

/--
For every genuine middle node 3 ≤ i ≤ r-1, the D_r highest-root level
is 2.
-/
theorem middleNode_drLevel_two
    {r i : ℕ}
    (hr : 4 ≤ r)
    (hilo : 3 ≤ i)
    (hihi : i ≤ r - 1) :
    (middleNodeNumerics r i).drLevel = 2 := by
  unfold middleNodeNumerics
  apply thetaDPairing_eta_middle
  · exact hr
  · omega
  · omega

/-- Branch node has D_r level 2. -/
theorem branchNode_drLevel_two
    {r : ℕ} (hr : 3 ≤ r) :
    (branchNodeNumerics r).drLevel = 2 := by
  exact thetaDPairing_branch hr

/-- First spin endpoint has D_r level 2. -/
theorem spinPlusNode_drLevel_two
    {r : ℕ} (hr : 3 ≤ r) :
    (spinPlusNodeNumerics r).drLevel = 2 := by
  exact thetaDPairing_twice_spin_plus hr

/-- Second spin endpoint has D_r level 2. -/
theorem spinMinusNode_drLevel_two
    {r : ℕ} (hr : 3 ≤ r) :
    (spinMinusNodeNumerics r).drLevel = 2 := by
  exact thetaDPairing_twice_spin_minus hr

/--
The A₁ finite-W bound is `a ≤ r-1`.
Node 1 violates it because its coefficient is r.
-/
theorem nodeOne_violates_A1_bound
    {r : ℕ} (hr : 3 ≤ r) :
    ¬ (nodeOneNumerics r).a1Coeff ≤ r - 1 := by
  simp [nodeOneNumerics]
  omega

/--
Every node from the middle/branch/spin families violates the D_r finite-W
bound `<λ_D,θ_D^∨> ≤ 1`, because its level is exactly 2.
-/
theorem middleNode_violates_Dr_bound
    {r i : ℕ}
    (hr : 4 ≤ r)
    (hilo : 3 ≤ i)
    (hihi : i ≤ r - 1) :
    ¬ (middleNodeNumerics r i).drLevel ≤ 1 := by
  rw [middleNode_drLevel_two hr hilo hihi]
  norm_num

theorem branchNode_violates_Dr_bound
    {r : ℕ} (hr : 3 ≤ r) :
    ¬ (branchNodeNumerics r).drLevel ≤ 1 := by
  rw [branchNode_drLevel_two hr]
  norm_num

theorem spinPlusNode_violates_Dr_bound
    {r : ℕ} (hr : 3 ≤ r) :
    ¬ (spinPlusNodeNumerics r).drLevel ≤ 1 := by
  rw [spinPlusNode_drLevel_two hr]
  norm_num

theorem spinMinusNode_violates_Dr_bound
    {r : ℕ} (hr : 3 ≤ r) :
    ¬ (spinMinusNodeNumerics r).drLevel ≤ 1 := by
  rw [spinMinusNode_drLevel_two hr]
  norm_num

/--
Node 2 satisfies both numerical finite-W bounds:
`a = r-1` and D_r highest-root level 1.
-/
theorem nodeTwo_satisfies_bounds
    {r : ℕ} (hr : 3 ≤ r) :
    (nodeTwoNumerics r).a1Coeff ≤ r - 1 ∧
    (nodeTwoNumerics r).drLevel ≤ 1 := by
  rcases nodeTwo_numerics hr with ⟨ha, hd⟩
  constructor
  · rw [ha]
  · rw [hd]

/--
### Proposition 5.12: numerical node-2 rigidity

Among the node families listed in Proposition 5.11:

* node 1 is excluded by the A₁ bound;
* node 2 satisfies both bounds;
* every middle, branch, and spin endpoint node is excluded by the D_r bound.

This theorem packages exactly the finite-dimensional numerical elimination
step of Proposition 5.12.
-/
theorem proposition_5_12_numerical_rigidity
    {r : ℕ} (hr : 4 ≤ r) :
    (¬ (nodeOneNumerics r).a1Coeff ≤ r - 1) ∧
    ((nodeTwoNumerics r).a1Coeff ≤ r - 1 ∧
      (nodeTwoNumerics r).drLevel ≤ 1) ∧
    (∀ i, 3 ≤ i → i ≤ r - 1 →
      ¬ (middleNodeNumerics r i).drLevel ≤ 1) ∧
    (¬ (branchNodeNumerics r).drLevel ≤ 1) ∧
    (¬ (spinPlusNodeNumerics r).drLevel ≤ 1) ∧
    (¬ (spinMinusNodeNumerics r).drLevel ≤ 1) := by
  constructor
  · exact nodeOne_violates_A1_bound (by omega)
  constructor
  · exact nodeTwo_satisfies_bounds (by omega)
  constructor
  · intro i hilo hihi
    exact middleNode_violates_Dr_bound hr hilo hihi
  constructor
  · exact branchNode_violates_Dr_bound (by omega)
  constructor
  · exact spinPlusNode_violates_Dr_bound (by omega)
  · exact spinMinusNode_violates_Dr_bound (by omega)

/-!
### Boundary r=3 (D₅ in the paper)

For r=3 the middle range is empty.  Appendix B lists the five node weights

  3ϖ,  2ϖ+η₁,  ϖ+η₂+η₃,  2η₃,  2η₂.

The same coordinate formulas above show that node 1 violates `a≤2`,
node 2 has D₃-level 1, and nodes 3,4,5 have D₃-level 2.
-/

theorem D5_nodeOne_violates :
    ¬ (nodeOneNumerics 3).a1Coeff ≤ 2 := by
  norm_num [nodeOneNumerics]

theorem D5_nodeTwo_satisfies :
    (nodeTwoNumerics 3).a1Coeff ≤ 2 ∧
    (nodeTwoNumerics 3).drLevel ≤ 1 := by
  exact nodeTwo_satisfies_bounds (by norm_num)

theorem D5_branch_violates :
    ¬ (branchNodeNumerics 3).drLevel ≤ 1 := by
  exact branchNode_violates_Dr_bound (by norm_num)

theorem D5_spinPlus_violates :
    ¬ (spinPlusNodeNumerics 3).drLevel ≤ 1 := by
  exact spinPlusNode_violates_Dr_bound (by norm_num)

theorem D5_spinMinus_violates :
    ¬ (spinMinusNodeNumerics 3).drLevel ≤ 1 := by
  exact spinMinusNode_violates_Dr_bound (by norm_num)

/--
The D₅ boundary version of Proposition 5.12.
-/
theorem proposition_5_12_D5 :
    (¬ (nodeOneNumerics 3).a1Coeff ≤ 2) ∧
    ((nodeTwoNumerics 3).a1Coeff ≤ 2 ∧
      (nodeTwoNumerics 3).drLevel ≤ 1) ∧
    (¬ (branchNodeNumerics 3).drLevel ≤ 1) ∧
    (¬ (spinPlusNodeNumerics 3).drLevel ≤ 1) ∧
    (¬ (spinMinusNodeNumerics 3).drLevel ≤ 1) := by
  exact ⟨D5_nodeOne_violates,
    D5_nodeTwo_satisfies,
    D5_branch_violates,
    D5_spinPlus_violates,
    D5_spinMinus_violates⟩

end DTypeNodeRigidity
end SubregularAffineCells


/-! ================================================================
 SECTION 6: merged from DTypeMinimalOrbitRegularity_compile1.lean
================================================================ -/

/-!
# Proposition 5.10: regularity of the minimal-orbit central character

Arithmetic/logical kernel-check for Proposition 5.10 in

  Sihai Jin, "Subregular affine cells and the level -1 vertex algebra of type D".

Paper inputs:

(5.13)
  C = ||xi||^2 - ||rho||^2.

Proposition 5.8
  C ≤ 2 - 2/r < 2, for r ≥ 3.

Lemma 5.9
  either the norm gap is zero and xi ∈ W rho,
  or the norm gap is at least 2N, N = 2r+1.

This file verifies that these inputs force xi ∈ W rho.

The representation-theoretic content of the predicates is deliberately
left abstract; the implication itself is fully kernel-checked.

No `sorry` and no axioms occur in this file.
-/

namespace DTypeMinimalOrbitRegularity

/-- The paper's `N = 2r+1`. -/
def N (r : ℚ) : ℚ := 2 * r + 1

/--
For `r ≥ 3`, the Proposition 5.8 bound is strictly below 2.
-/
theorem prop_5_8_bound_lt_two
    {r : ℚ}
    (hr : 3 ≤ r) :
    2 - 2 / r < 2 := by
  have hrpos : 0 < r := by linarith
  have hfrac : 0 < 2 / r := by positivity
  linarith

/--
For `r ≥ 3`, the nonzero norm gap `2N` is strictly larger than 2.
-/
theorem twoN_gt_two
    {r : ℚ}
    (hr : 3 ≤ r) :
    2 < 2 * N r := by
  unfold N
  linarith

/--
Numerical contradiction underlying Proposition 5.10:
a quantity cannot simultaneously satisfy the Proposition 5.8 upper
bound and the nonzero branch of Lemma 5.9.
-/
theorem large_gap_contradicts_prop_5_8
    {r C : ℚ}
    (hr : 3 ≤ r)
    (hupper : C ≤ 2 - 2 / r)
    (hlarge : 2 * N r ≤ C) :
    False := by
  have hsmall : C < 2 := by
    exact lt_of_le_of_lt hupper (prop_5_8_bound_lt_two hr)
  have hbig : 2 < C := by
    exact lt_of_lt_of_le (twoN_gt_two hr) hlarge
  linarith

/--
Abstract form of Lemma 5.9 specialized to the central element:
either `C=0` and `xi` lies in `W rho`, or `C ≥ 2N`.
-/
def NormGapDichotomy
    (r C : ℚ)
    (InWeylOrbit : Prop) : Prop :=
  (C = 0 ∧ InWeylOrbit) ∨
  2 * N r ≤ C

/--
Kernel-checked logical core of Proposition 5.10.

`InWeylOrbit` stands for the paper's statement `xi ∈ W rho`.
-/
theorem proposition_5_10
    {r C : ℚ}
    {InWeylOrbit : Prop}
    (hr : 3 ≤ r)
    (hupper : C ≤ 2 - 2 / r)
    (hgap : NormGapDichotomy r C InWeylOrbit) :
    InWeylOrbit := by
  rcases hgap with hzero | hlarge
  · exact hzero.2
  · exact False.elim
      (large_gap_contradicts_prop_5_8 hr hupper hlarge)

/--
The same result with (5.13) written explicitly:
`C` equals the norm gap `D`.
-/
theorem proposition_5_10_from_norm_gap
    {r C D : ℚ}
    {InWeylOrbit : Prop}
    (hr : 3 ≤ r)
    (hcentral : C = D)
    (hupper : C ≤ 2 - 2 / r)
    (hgap :
      (D = 0 ∧ InWeylOrbit) ∨
      2 * N r ≤ D) :
    C = 0 ∧ InWeylOrbit := by
  rcases hgap with hzero | hlarge
  · constructor
    · calc
        C = D := hcentral
        _ = 0 := hzero.1
    · exact hzero.2
  · have hlargeC : 2 * N r ≤ C := by
      rw [hcentral]
      exact hlarge
    exact False.elim
      (large_gap_contradicts_prop_5_8 hr hupper hlargeC)

/--
A version matching the exact proof wording:
either `(C=0 ∧ orbit)` or `(C≥2N)`, but the latter is impossible.
-/
theorem proposition_5_10_exact_dichotomy
    {r C : ℚ}
    {InWeylOrbit : Prop}
    (hr : 3 ≤ r)
    (hdichotomy :
      (C = 0 ∧ InWeylOrbit) ∨
      2 * N r ≤ C)
    (hCbound : C ≤ 2 - 2 / r) :
    C = 0 ∧ InWeylOrbit := by
  rcases hdichotomy with h | h
  · exact h
  · exact False.elim
      (large_gap_contradicts_prop_5_8 hr hCbound h)

end DTypeMinimalOrbitRegularity


/-! ================================================================
 SECTION 7: merged from DTypeMinimalOrbitRigidity_compile1.lean
================================================================ -/

/-!
# Proposition 5.13: minimal-orbit rigidity

Logical kernel-check for Proposition 5.13 in

  Sihai Jin, "Subregular affine cells and the level -1 vertex algebra of type D".

The proposition uses two genuinely external representation-theoretic
classification results:

1. Petukhov: the regular integral minimal-orbit primitive fibre is
   indexed by Dynkin vertices.

2. Kazhdan--Lusztig / subregular left-cell classification:
   the highest weights having annihilator J_{2,ell} are exactly the
   path weights mu_1,...,mu_ell.

Those results are represented below as explicit hypotheses, not as Lean
axioms.  The internal implication of Proposition 5.13 is then checked
by the kernel.

The input called `regular_fibre` is the output of Proposition 5.10.
The input called `node_two_rigidity` is the output of Proposition 5.12.

No `sorry` and no `axiom` occur in this file.
-/

namespace DTypeMinimalOrbitRigidity

/--
Abstract data needed for the primitive-ideal argument.

`Weight` is the type of finite highest weights and `Ideal` the type of
primitive ideals.  We do not need their internal algebraic structure
for the logical step in Proposition 5.13.
-/
structure PrimitiveData (ell : ℕ) where
  Weight : Type
  Ideal : Type
  /-- Highest-weight annihilator J(mu). -/
  Ann : Weight → Ideal
  Jnode : Fin ell → Ideal
  muPath : Fin ell → Weight

namespace PrimitiveData

/--
The distinguished node corresponding to the paper's Dynkin vertex 2.

Lean uses zero-based indexing, so paper-node 2 is `Fin` index 1.
-/
def nodeTwo {ell : ℕ} (hell : 2 ≤ ell) : Fin ell :=
  ⟨1, by omega⟩

/--
Petukhov regular-fibre input:
once Proposition 5.10 gives the regular integral central character,
the primitive ideal must equal one of the node ideals.
-/
def RegularMinimalFibre
    {ell : ℕ}
    (D : PrimitiveData ell)
    (Jmu : D.Ideal) : Prop :=
  ∃ i : Fin ell, Jmu = D.Jnode i

/--
Proposition 5.12 input:
among node ideals compatible with the finite-W bounds,
only paper-node 2 can occur.
-/
def NodeTwoRigidity
    {ell : ℕ}
    (D : PrimitiveData ell)
    (hell : 2 ≤ ell)
    (Jmu : D.Ideal) : Prop :=
  ∀ i : Fin ell,
    Jmu = D.Jnode i →
    i = nodeTwo hell

/--
KL/subregular left-cell classification input:
if the actual highest-weight annihilator is `J_{2,ell}`, then the
highest weight is one of the path weights `mu_1,...,mu_ell`.

This explicitly records the dependence on `Ann μ`; unlike the earlier
draft, it does *not* assert that every weight is a path weight merely
because some unrelated ideal equals `J_{2,ell}`.
-/
def LeftCellClassification
    {ell : ℕ}
    (D : PrimitiveData ell)
    (hell : 2 ≤ ell) : Prop :=
  ∀ μ : D.Weight,
    D.Ann μ = D.Jnode (nodeTwo hell) →
    ∃ i : Fin ell, μ = D.muPath i

/--
Unique-label version of the same KL/subregular left-cell input.
-/
def LeftCellClassificationUnique
    {ell : ℕ}
    (D : PrimitiveData ell)
    (hell : 2 ≤ ell) : Prop :=
  ∀ μ : D.Weight,
    D.Ann μ = D.Jnode (nodeTwo hell) →
    ∃! i : Fin ell, μ = D.muPath i

/--
First half of Proposition 5.13:
regular-fibre classification plus node rigidity force J(mu)=J_{2,ell}.
-/
theorem annihilator_is_node_two
    {ell : ℕ}
    (hell : 2 ≤ ell)
    (D : PrimitiveData ell)
    (Jmu : D.Ideal)
    (hregular : RegularMinimalFibre D Jmu)
    (hrigid : NodeTwoRigidity D hell Jmu) :
    Jmu = D.Jnode (nodeTwo hell) := by
  rcases hregular with ⟨i, hi⟩
  have hidx : i = nodeTwo hell :=
    hrigid i hi
  simpa [hidx] using hi

/--
Once node-two has been identified as the actual annihilator of `μ`,
the KL/subregular left-cell theorem produces a path label.
-/
theorem path_weight_from_node_two
    {ell : ℕ}
    (hell : 2 ≤ ell)
    (D : PrimitiveData ell)
    (μ : D.Weight)
    (hJ2 : D.Ann μ = D.Jnode (nodeTwo hell))
    (hleft : LeftCellClassification D hell) :
    ∃ i : Fin ell, μ = D.muPath i := by
  exact hleft μ hJ2

/--
Kernel-checked logical core of Proposition 5.13.

External inputs:
* `hregular`: Petukhov regular minimal primitive fibre, after Prop. 5.10;
* `hrigid`: Proposition 5.12 node-two rigidity;
* `hleft`: KL/subregular left-cell classification for the *actual*
  annihilator `Ann μ`.

Conclusion:
* `Ann μ = J_{2,ell}`;
* `μ` is one of `mu_1,...,mu_ell`.
-/
theorem proposition_5_13
    {ell : ℕ}
    (hell : 2 ≤ ell)
    (D : PrimitiveData ell)
    (μ : D.Weight)
    (hregular : RegularMinimalFibre D (D.Ann μ))
    (hrigid : NodeTwoRigidity D hell (D.Ann μ))
    (hleft : LeftCellClassification D hell) :
    D.Ann μ = D.Jnode (nodeTwo hell) ∧
    ∃ i : Fin ell, μ = D.muPath i := by
  have hJ2 :
      D.Ann μ = D.Jnode (nodeTwo hell) :=
    annihilator_is_node_two hell D (D.Ann μ) hregular hrigid
  constructor
  · exact hJ2
  · exact path_weight_from_node_two hell D μ hJ2 hleft

/--
Unique-label strengthening matching the wording in the paper.
-/
theorem proposition_5_13_unique
    {ell : ℕ}
    (hell : 2 ≤ ell)
    (D : PrimitiveData ell)
    (μ : D.Weight)
    (hregular : RegularMinimalFibre D (D.Ann μ))
    (hrigid : NodeTwoRigidity D hell (D.Ann μ))
    (hleftUnique : LeftCellClassificationUnique D hell) :
    D.Ann μ = D.Jnode (nodeTwo hell) ∧
    ∃! i : Fin ell, μ = D.muPath i := by
  have hJ2 :
      D.Ann μ = D.Jnode (nodeTwo hell) :=
    annihilator_is_node_two hell D (D.Ann μ) hregular hrigid
  constructor
  · exact hJ2
  · exact hleftUnique μ hJ2

end PrimitiveData

end DTypeMinimalOrbitRigidity


/-! ================================================================
 SECTION 8: merged from DTypeExhaustion_compile1.lean
================================================================ -/

/-!
# Theorem 5.14: exhaustion theorem

Logical kernel-check for Theorem 5.14 in

  Sihai Jin, "Subregular affine cells and the level -1 vertex algebra of type D".

Paper statement:

If

  I_cand ⊂ Ann L_Dell(mu)

and

  mu + rho ∈ W rho + (2 ell - 3) Q(D_ell),

then

  mu ∈ {mu_0, mu_1, ..., mu_ell}.

The proof uses exactly three inputs:

1. Lemma 3.4:
   the associated variety is either the zero orbit or the minimal orbit;

2. Proposition 5.5:
   in the zero-orbit branch, mu = mu_0 = 0;

3. Proposition 5.13:
   in the minimal-orbit branch, mu is one of mu_1,...,mu_ell.

Those inputs are represented below as explicit theorem hypotheses.
No representation-theoretic theorem is silently assumed.

No `sorry` and no `axiom` occur in this file.
-/

namespace DTypeExhaustion

/--
Abstract data sufficient for the logical form of Theorem 5.14.
-/
structure ExhaustionData (ell : ℕ) where
  Weight : Type
  mu0 : Weight
  muPath : Fin ell → Weight
  CandidateIdealCondition : Weight → Prop
  AffineCongruence : Weight → Prop
  ZeroOrbitBranch : Weight → Prop
  MinimalOrbitBranch : Weight → Prop

namespace ExhaustionData

/--
Membership in the paper's finite candidate set

  {mu_0, mu_1, ..., mu_ell}.

Here `Fin ell` indexes the non-vacuum path weights.
-/
def IsCandidate
    {ell : ℕ}
    (D : ExhaustionData ell)
    (μ : D.Weight) : Prop :=
  μ = D.mu0 ∨ ∃ i : Fin ell, μ = D.muPath i

/--
The associated-variety dichotomy corresponding to Lemma 3.4.
-/
def AssociatedVarietyDichotomy
    {ell : ℕ}
    (D : ExhaustionData ell) : Prop :=
  ∀ μ : D.Weight,
    D.CandidateIdealCondition μ →
    D.ZeroOrbitBranch μ ∨ D.MinimalOrbitBranch μ

/--
Zero-orbit rigidity corresponding to Proposition 5.5.
-/
def ZeroOrbitRigidity
    {ell : ℕ}
    (D : ExhaustionData ell) : Prop :=
  ∀ μ : D.Weight,
    D.CandidateIdealCondition μ →
    D.AffineCongruence μ →
    D.ZeroOrbitBranch μ →
    μ = D.mu0

/--
Minimal-orbit rigidity corresponding to Proposition 5.13.
-/
def MinimalOrbitRigidity
    {ell : ℕ}
    (D : ExhaustionData ell) : Prop :=
  ∀ μ : D.Weight,
    D.CandidateIdealCondition μ →
    D.AffineCongruence μ →
    D.MinimalOrbitBranch μ →
    ∃ i : Fin ell, μ = D.muPath i

/--
More precise branchwise conclusion of Theorem 5.14.
-/
theorem theorem_5_14_branchwise
    {ell : ℕ}
    (hell : 5 ≤ ell)
    (D : ExhaustionData ell)
    (hassoc : AssociatedVarietyDichotomy D)
    (hzero : ZeroOrbitRigidity D)
    (hminimal : MinimalOrbitRigidity D)
    (μ : D.Weight)
    (hI : D.CandidateIdealCondition μ)
    (hcong : D.AffineCongruence μ) :
    (D.ZeroOrbitBranch μ → μ = D.mu0) ∧
    (D.MinimalOrbitBranch μ →
      ∃ i : Fin ell, μ = D.muPath i) := by
  have _hell_nonempty : 0 < ell := by omega
  constructor
  · intro hz
    exact hzero μ hI hcong hz
  · intro hm
    exact hminimal μ hI hcong hm

/--
Kernel-checked logical core of Theorem 5.14.

This is the exact exhaustion conclusion:
every weight satisfying the candidate-ideal condition and affine
congruence belongs to the finite candidate set.
-/
theorem theorem_5_14_exhaustion
    {ell : ℕ}
    (hell : 5 ≤ ell)
    (D : ExhaustionData ell)
    (hassoc : AssociatedVarietyDichotomy D)
    (hzero : ZeroOrbitRigidity D)
    (hminimal : MinimalOrbitRigidity D)
    (μ : D.Weight)
    (hI : D.CandidateIdealCondition μ)
    (hcong : D.AffineCongruence μ) :
    IsCandidate D μ := by
  have _hell_nonempty : 0 < ell := by omega
  rcases hassoc μ hI with hz | hm
  · left
    exact hzero μ hI hcong hz
  · right
    exact hminimal μ hI hcong hm

/--
A formulation displaying the paper's "more precisely" statement:
the branch itself determines which part of the candidate set occurs.
-/
theorem theorem_5_14_precise
    {ell : ℕ}
    (hell : 5 ≤ ell)
    (D : ExhaustionData ell)
    (hassoc : AssociatedVarietyDichotomy D)
    (hzero : ZeroOrbitRigidity D)
    (hminimal : MinimalOrbitRigidity D)
    (μ : D.Weight)
    (hI : D.CandidateIdealCondition μ)
    (hcong : D.AffineCongruence μ) :
    (D.ZeroOrbitBranch μ ∧ μ = D.mu0) ∨
    (D.MinimalOrbitBranch μ ∧
      ∃ i : Fin ell, μ = D.muPath i) := by
  have _hell_nonempty : 0 < ell := by omega
  rcases hassoc μ hI with hz | hm
  · exact Or.inl ⟨hz, hzero μ hI hcong hz⟩
  · exact Or.inr ⟨hm, hminimal μ hI hcong hm⟩

/--
If the candidate weights are known pairwise to give the paper's labels,
the exhaustion theorem immediately supplies a finite label.
-/
theorem theorem_5_14_label
    {ell : ℕ}
    (hell : 5 ≤ ell)
    (D : ExhaustionData ell)
    (hassoc : AssociatedVarietyDichotomy D)
    (hzero : ZeroOrbitRigidity D)
    (hminimal : MinimalOrbitRigidity D)
    (μ : D.Weight)
    (hI : D.CandidateIdealCondition μ)
    (hcong : D.AffineCongruence μ) :
    μ = D.mu0 ∨ ∃ i : Fin ell, μ = D.muPath i :=
  theorem_5_14_exhaustion
    hell D hassoc hzero hminimal μ hI hcong

end ExhaustionData

end DTypeExhaustion


/-! ================================================================
 SECTION 9: merged from DTypeCandidateQuotientClassification_compile1.lean
================================================================ -/

/-!
# Theorem 6.1: candidate quotient classification

Logical kernel-check for Theorem 6.1 in

  Sihai Jin, "Subregular affine cells and the level -1 vertex algebra of type D".

Paper statement:
the simple objects in the affine vacuum block which factor through Q_ell
are exactly

  { L(-Lambda_0 + mu_i) | 0 <= i <= ell }.

Inputs used by the paper:

* the vacuum factors through Q_ell;
* for i >= 1, Theorems 4.10 and 2.3 imply the path modules descend;
* every simple object in the ambient block has a finite highest-weight part mu;
* if it factors through Q_ell, then its top is annihilated by I_cand;
* affine linkage gives
      mu + rho in W rho + (2 ell - 3) Q(D_ell);
* Theorem 5.14 then forces
      mu in {mu_0,...,mu_ell}.

All of these are represented as explicit hypotheses below.
No `sorry` and no `axiom` occur in this file.
-/

namespace DTypeCandidateQuotientClassification

structure ClassificationData (ell : ℕ) where
  Weight : Type
  Module : Type

  mu0 : Weight
  muPath : Fin ell → Weight

  moduleOfWeight : Weight → Module

  InAmbientBlock : Module → Prop
  FactorsThroughQ : Module → Prop

namespace ClassificationData

/-- Candidate finite highest weights `mu_0,...,mu_ell`. -/
def IsCandidateWeight
    {ell : ℕ}
    (D : ClassificationData ell)
    (μ : D.Weight) : Prop :=
  μ = D.mu0 ∨ ∃ i : Fin ell, μ = D.muPath i

/-- Candidate simple modules `L(-Λ0+mu_i)`. -/
def IsCandidateModule
    {ell : ℕ}
    (D : ClassificationData ell)
    (M : D.Module) : Prop :=
  M = D.moduleOfWeight D.mu0 ∨
  ∃ i : Fin ell, M = D.moduleOfWeight (D.muPath i)

/--
The simple objects of the candidate quotient inside the ambient vacuum block.
-/
def IsSimpleCandidateBlockObject
    {ell : ℕ}
    (D : ClassificationData ell)
    (M : D.Module) : Prop :=
  D.InAmbientBlock M ∧ D.FactorsThroughQ M

/--
A useful non-tautological formulation of the exhaustion input:
the finite highest weight extracted from any factoring ambient-block
simple is a candidate.
-/
def BlockExhaustion
    {ell : ℕ}
    (D : ClassificationData ell) : Prop :=
  ∀ M : D.Module,
    D.InAmbientBlock M →
    D.FactorsThroughQ M →
    ∀ μ : D.Weight,
      M = D.moduleOfWeight μ →
      D.IsCandidateWeight μ

/--
Ambient affine linkage / highest-weight parametrization:
every simple object in the ambient block is represented by a finite
highest weight.
-/
def AmbientParametrization
    {ell : ℕ}
    (D : ClassificationData ell) : Prop :=
  ∀ M : D.Module,
    D.InAmbientBlock M →
    ∃ μ : D.Weight, M = D.moduleOfWeight μ

/--
Every candidate module lies in the ambient vacuum block.
This is supplied by the affine path construction.
-/
def CandidateInAmbientBlock
    {ell : ℕ}
    (D : ClassificationData ell) : Prop :=
  D.InAmbientBlock (D.moduleOfWeight D.mu0) ∧
  ∀ i : Fin ell,
    D.InAmbientBlock (D.moduleOfWeight (D.muPath i))

/--
Descent input:
the vacuum and every non-vacuum path module factor through Q_ell.
For the non-vacuum modules this is Theorem 4.10 + Theorem 2.3.
-/
def CandidateDescent
    {ell : ℕ}
    (D : ClassificationData ell) : Prop :=
  D.FactorsThroughQ (D.moduleOfWeight D.mu0) ∧
  ∀ i : Fin ell,
    D.FactorsThroughQ (D.moduleOfWeight (D.muPath i))

/--
Candidate weights give candidate modules.
-/
theorem candidate_weight_gives_candidate_module
    {ell : ℕ}
    (D : ClassificationData ell)
    {μ : D.Weight}
    (hμ : D.IsCandidateWeight μ) :
    D.IsCandidateModule (D.moduleOfWeight μ) := by
  rcases hμ with h0 | hi
  · left
    simp [h0]
  · rcases hi with ⟨i, hi⟩
    right
    exact ⟨i, by simp [hi]⟩

/--
Forward direction of Theorem 6.1:
every candidate label actually descends to Q_ell.
-/
theorem candidate_modules_descend
    {ell : ℕ}
    (D : ClassificationData ell)
    (hblock : D.CandidateInAmbientBlock)
    (hdesc : D.CandidateDescent)
    {M : D.Module}
    (hcand : D.IsCandidateModule M) :
    D.IsSimpleCandidateBlockObject M := by
  rcases hcand with h0 | hi
  · subst M
    constructor
    · exact hblock.1
    · exact hdesc.1
  · rcases hi with ⟨i, hi⟩
    subst M
    constructor
    · exact hblock.2 i
    · exact hdesc.2 i

/--
Reverse direction of Theorem 6.1:
every ambient-block simple which factors through Q_ell must have one of
the candidate labels.  This is where Theorem 5.14 is used.
-/
theorem factoring_module_is_candidate
    {ell : ℕ}
    (D : ClassificationData ell)
    (hparam : D.AmbientParametrization)
    (hexhaust : D.BlockExhaustion)
    {M : D.Module}
    (hM : D.IsSimpleCandidateBlockObject M) :
    D.IsCandidateModule M := by
  rcases hparam M hM.1 with ⟨μ, hμM⟩
  have hcandμ :
      D.IsCandidateWeight μ :=
    hexhaust M hM.1 hM.2 μ hμM
  rcases hcandμ with h0 | hi
  · left
    calc
      M = D.moduleOfWeight μ := hμM
      _ = D.moduleOfWeight D.mu0 := by rw [h0]
  · rcases hi with ⟨i, hi⟩
    right
    refine ⟨i, ?_⟩
    calc
      M = D.moduleOfWeight μ := hμM
      _ = D.moduleOfWeight (D.muPath i) := by rw [hi]

/--
Kernel-checked logical core of Theorem 6.1.

The simple objects in the ambient vacuum block which factor through Q_ell
are exactly the candidate modules.
-/
theorem theorem_6_1
    {ell : ℕ}
    (hell : 5 ≤ ell)
    (D : ClassificationData ell)
    (hblock : D.CandidateInAmbientBlock)
    (hdesc : D.CandidateDescent)
    (hparam : D.AmbientParametrization)
    (hexhaust : D.BlockExhaustion)
    (M : D.Module) :
    D.IsSimpleCandidateBlockObject M ↔
    D.IsCandidateModule M := by
  have _hellpos : 0 < ell := by omega
  constructor
  · intro hM
    exact factoring_module_is_candidate D hparam hexhaust hM
  · intro hM
    exact candidate_modules_descend D hblock hdesc hM

/--
Set-theoretic form of Theorem 6.1:
membership in the candidate quotient's simple vacuum block is equivalent
to being the vacuum module or one of the ell path modules.
-/
theorem theorem_6_1_explicit
    {ell : ℕ}
    (hell : 5 ≤ ell)
    (D : ClassificationData ell)
    (hblock : D.CandidateInAmbientBlock)
    (hdesc : D.CandidateDescent)
    (hparam : D.AmbientParametrization)
    (hexhaust : D.BlockExhaustion)
    (M : D.Module) :
    (D.InAmbientBlock M ∧ D.FactorsThroughQ M) ↔
    (M = D.moduleOfWeight D.mu0 ∨
      ∃ i : Fin ell,
        M = D.moduleOfWeight (D.muPath i)) := by
  exact theorem_6_1
    hell D hblock hdesc hparam hexhaust M

end ClassificationData

end DTypeCandidateQuotientClassification


/-! ================================================================
 SECTION 10: merged from DTypeSimpleObjects_compile1.lean
================================================================ -/

/-!
# Theorem 6.2: simple objects for L_{-1}(D_ell)

Logical kernel-check for Theorem 6.2 in

  Sihai Jin, "Subregular affine cells and the level -1 vertex algebra of type D".

Paper input:

* Theorem 6.1 classifies the simple objects in the ambient vacuum block
  which factor through the candidate quotient Q_ell.

* The maximal-ideal theorem [Jin26] gives
      Q_ell ≅ L_{-1}(D_ell).

Hence the Q_ell-block and the L_{-1}(D_ell)-block have the same simple
objects, namely the vacuum module and the ell path modules.

The quotient-isomorphism input is represented explicitly as a hypothesis.
No `sorry` and no `axiom` occur in this file.
-/

namespace DTypeSimpleObjects

structure SimpleBlockData (ell : ℕ) where
  Module : Type

  vacuum : Module
  path : Fin ell → Module

  InAmbientBlock : Module → Prop
  FactorsThroughQ : Module → Prop
  IsLminusOneModule : Module → Prop

namespace SimpleBlockData

/--
Candidate module set:
the vacuum plus the `ell` path modules.
-/
def IsCandidate
    {ell : ℕ}
    (D : SimpleBlockData ell)
    (M : D.Module) : Prop :=
  M = D.vacuum ∨ ∃ i : Fin ell, M = D.path i

/--
Theorem 6.1, packaged in the exact form needed here.
-/
def CandidateQuotientClassification
    {ell : ℕ}
    (D : SimpleBlockData ell) : Prop :=
  ∀ M : D.Module,
    D.InAmbientBlock M →
    (D.FactorsThroughQ M ↔ D.IsCandidate M)

/--
The quotient-isomorphism input Q_ell ≅ L_{-1}(D_ell).

At the level needed for classification, this says that an ambient-block
simple factors through Q_ell iff it is a module for the simple quotient.
-/
def QuotientIsomorphismInput
    {ell : ℕ}
    (D : SimpleBlockData ell) : Prop :=
  ∀ M : D.Module,
    D.InAmbientBlock M →
    (D.FactorsThroughQ M ↔ D.IsLminusOneModule M)

/--
Theorem 6.2: every simple object in the ambient vacuum block is an
L_{-1}(D_ell)-module iff it is one of the candidate modules.
-/
theorem theorem_6_2
    {ell : ℕ}
    (hell : 5 ≤ ell)
    (D : SimpleBlockData ell)
    (hQ : D.CandidateQuotientClassification)
    (hiso : D.QuotientIsomorphismInput)
    (M : D.Module)
    (hblock : D.InAmbientBlock M) :
    D.IsLminusOneModule M ↔ D.IsCandidate M := by
  have _hellpos : 0 < ell := by omega
  have hQclass :
      D.FactorsThroughQ M ↔ D.IsCandidate M :=
    hQ M hblock
  have hQL :
      D.FactorsThroughQ M ↔ D.IsLminusOneModule M :=
    hiso M hblock
  constructor
  · intro hL
    have hfactor : D.FactorsThroughQ M :=
      hQL.mpr hL
    exact hQclass.mp hfactor
  · intro hcand
    have hfactor : D.FactorsThroughQ M :=
      hQclass.mpr hcand
    exact hQL.mp hfactor

/--
Explicit form matching equation (6.3).
-/
theorem theorem_6_2_explicit
    {ell : ℕ}
    (hell : 5 ≤ ell)
    (D : SimpleBlockData ell)
    (hQ : D.CandidateQuotientClassification)
    (hiso : D.QuotientIsomorphismInput)
    (M : D.Module)
    (hblock : D.InAmbientBlock M) :
    D.IsLminusOneModule M ↔
      (M = D.vacuum ∨ ∃ i : Fin ell, M = D.path i) := by
  exact theorem_6_2 hell D hQ hiso M hblock

/--
A label type with exactly `ell+1` elements:
`none` is the vacuum label and `some i` is the path label `i`.
-/
abbrev Label (ell : ℕ) := Option (Fin ell)

/--
Decode a label into its candidate module.
-/
def moduleOfLabel
    {ell : ℕ}
    (D : SimpleBlockData ell) :
    Label ell → D.Module
  | none => D.vacuum
  | some i => D.path i

/--
Every candidate module has a label.
-/
theorem candidate_has_label
    {ell : ℕ}
    (D : SimpleBlockData ell)
    {M : D.Module}
    (hcand : D.IsCandidate M) :
    ∃ a : Label ell, M = D.moduleOfLabel a := by
  rcases hcand with h0 | hi
  · refine ⟨none, ?_⟩
    simpa [moduleOfLabel] using h0
  · rcases hi with ⟨i, hi⟩
    refine ⟨some i, ?_⟩
    simpa [moduleOfLabel] using hi

/--
Conversely, every label produces a candidate module.
-/
theorem label_is_candidate
    {ell : ℕ}
    (D : SimpleBlockData ell)
    (a : Label ell) :
    D.IsCandidate (D.moduleOfLabel a) := by
  cases a with
  | none =>
      left
      rfl
  | some i =>
      right
      exact ⟨i, rfl⟩

/--
If the vacuum and path modules are pairwise distinct, then labels are
injective.  This is the extra input needed to convert the classification
into the numerical statement "exactly ell+1 simple objects".
-/
def CandidateLabelsDistinct
    {ell : ℕ}
    (D : SimpleBlockData ell) : Prop :=
  (∀ i : Fin ell, D.vacuum ≠ D.path i) ∧
  (∀ i j : Fin ell, D.path i = D.path j → i = j)

/--
Under distinctness of the candidate labels, `moduleOfLabel` is injective.
-/
theorem moduleOfLabel_injective
    {ell : ℕ}
    (D : SimpleBlockData ell)
    (hdist : D.CandidateLabelsDistinct) :
    Function.Injective D.moduleOfLabel := by
  intro a b hab
  cases a with
  | none =>
      cases b with
      | none =>
          rfl
      | some j =>
          exfalso
          exact hdist.1 j (by
            simpa [moduleOfLabel] using hab)
  | some i =>
      cases b with
      | none =>
          exfalso
          exact hdist.1 i (by
            simpa [moduleOfLabel] using hab.symm)
      | some j =>
          have hij : i = j := by
            apply hdist.2 i j
            simpa [moduleOfLabel] using hab
          simp [hij]

/--
Cardinality of the label set is ell+1.
-/
theorem label_cardinality (ell : ℕ) :
    Fintype.card (Label ell) = ell + 1 := by
  simp [Label]

end SimpleBlockData

end DTypeSimpleObjects


/-! ================================================================
 SECTION 11: merged from DTypeSYZSpan_compile2.lean
================================================================ -/

/-!
# Theorem 6.3: genuine Z-span formalization

This file strengthens the previous logical skeleton for Theorem 6.3 in

  Sihai Jin, "Subregular affine cells and the level -1 vertex algebra of type D".

The earlier file represented the "canonical span" only by the set of basis
elements.  Here the span is the actual additive subgroup generated by the
left-cell basis elements:

  AddSubgroup.closure { D_y | y lies in the relevant left cell }.

Thus the statement now matches the Grothendieck-group / specialized
left-cell-module language at the level of Z-linear spans.

The deep representation-theoretic inputs remain explicit hypotheses:
* the K_0 image equals the canonical Z-span;
* the specialized dual cell-module image equals the same canonical Z-span.

No `sorry` and no axioms occur in this file.
-/

namespace DTypeSYZSpan

variable {K0 Cell Ambient Label : Type}
variable [AddCommGroup K0]
variable [AddCommGroup Cell]
variable [AddCommGroup Ambient]

/--
The genuine additive/Z-linear span of the specialized left-cell basis.
-/
def CanonicalSpan
    (basisElement : Label → Ambient)
    (InLeftCell : Label → Prop) : AddSubgroup Ambient :=
  AddSubgroup.closure
    {x : Ambient | ∃ y : Label, InLeftCell y ∧ x = basisElement y}

/--
Every basis element indexed by the left cell lies in the canonical span.
-/
theorem basisElement_mem_CanonicalSpan
    (basisElement : Label → Ambient)
    (InLeftCell : Label → Prop)
    {y : Label}
    (hy : InLeftCell y) :
    basisElement y ∈ CanonicalSpan basisElement InLeftCell := by
  apply AddSubgroup.subset_closure
  exact ⟨y, hy, rfl⟩

/--
Universal property of the canonical span:
to prove the whole span lies in an additive subgroup, it suffices to check
the left-cell basis generators.
-/
theorem CanonicalSpan_le_iff
    (basisElement : Label → Ambient)
    (InLeftCell : Label → Prop)
    (S : AddSubgroup Ambient) :
    CanonicalSpan basisElement InLeftCell ≤ S ↔
      ∀ y : Label, InLeftCell y → basisElement y ∈ S := by
  constructor
  · intro h y hy
    exact h (basisElement_mem_CanonicalSpan
      basisElement InLeftCell hy)
  · intro h
    apply (AddSubgroup.closure_le S).2
    intro x hx
    rcases hx with ⟨y, hy, rfl⟩
    exact h y hy

/--
Image of the Grothendieck group under its canonical additive embedding.
-/
def K0Image
    (embedK0 : K0 →+ Ambient) : AddSubgroup Ambient :=
  embedK0.range

/--
Image of the specialized dual affine left-cell module.
-/
def CellImage
    (embedCell : Cell →+ Ambient) : AddSubgroup Ambient :=
  embedCell.range

/--
Theorem 6.2 + Proposition 2.1 in the exact additive-subgroup form used
in the final argument.
-/
def K0ImageIsCanonicalSpan
    (embedK0 : K0 →+ Ambient)
    (basisElement : Label → Ambient)
    (InLeftCell : Label → Prop) : Prop :=
  K0Image embedK0 = CanonicalSpan basisElement InLeftCell

/--
The specialized Shan--Yan--Zhao canonical cell inclusion in the exact
additive-subgroup form used in the final argument.
-/
def CellImageIsCanonicalSpan
    (embedCell : Cell →+ Ambient)
    (basisElement : Label → Ambient)
    (InLeftCell : Label → Prop) : Prop :=
  CellImage embedCell = CanonicalSpan basisElement InLeftCell

/--
If both canonical images are the same genuine Z-span, their additive
subgroups in the common ambient object coincide.
-/
theorem theorem_6_3_equal_addSubgroup_ranges
    (embedK0 : K0 →+ Ambient)
    (embedCell : Cell →+ Ambient)
    (basisElement : Label → Ambient)
    (InLeftCell : Label → Prop)
    (hK0 :
      K0ImageIsCanonicalSpan
        embedK0 basisElement InLeftCell)
    (hCell :
      CellImageIsCanonicalSpan
        embedCell basisElement InLeftCell) :
    embedK0.range = embedCell.range := by
  exact hK0.trans hCell.symm

/--
Pointwise membership form of the same result.
-/
theorem theorem_6_3_mem_iff
    (embedK0 : K0 →+ Ambient)
    (embedCell : Cell →+ Ambient)
    (basisElement : Label → Ambient)
    (InLeftCell : Label → Prop)
    (hK0 :
      K0ImageIsCanonicalSpan
        embedK0 basisElement InLeftCell)
    (hCell :
      CellImageIsCanonicalSpan
        embedCell basisElement InLeftCell)
    (x : Ambient) :
    x ∈ embedK0.range ↔ x ∈ embedCell.range := by
  rw [theorem_6_3_equal_addSubgroup_ranges
    embedK0 embedCell basisElement InLeftCell hK0 hCell]

/--
The common image is exactly the genuine Z-span of the left-cell basis.
-/
theorem theorem_6_3_common_image_eq_span
    (embedK0 : K0 →+ Ambient)
    (embedCell : Cell →+ Ambient)
    (basisElement : Label → Ambient)
    (InLeftCell : Label → Prop)
    (hK0 :
      K0ImageIsCanonicalSpan
        embedK0 basisElement InLeftCell)
    (hCell :
      CellImageIsCanonicalSpan
        embedCell basisElement InLeftCell) :
    embedK0.range =
      CanonicalSpan basisElement InLeftCell ∧
    embedCell.range =
      CanonicalSpan basisElement InLeftCell := by
  exact ⟨hK0, hCell⟩

/--
Kernel-checked additive-subgroup version of Theorem 6.3.
-/
theorem theorem_6_3_Zspan
    (embedK0 : K0 →+ Ambient)
    (embedCell : Cell →+ Ambient)
    (basisElement : Label → Ambient)
    (InLeftCell : Label → Prop)
    (hK0 :
      K0ImageIsCanonicalSpan
        embedK0 basisElement InLeftCell)
    (hCell :
      CellImageIsCanonicalSpan
        embedCell basisElement InLeftCell) :
    K0Image embedK0 = CellImage embedCell := by
  exact theorem_6_3_equal_addSubgroup_ranges
    embedK0 embedCell basisElement InLeftCell hK0 hCell

end DTypeSYZSpan


/-! ================================================================
 SECTION 12: merged from DTypeSYZGeneration_compile3.lean
================================================================ -/

/-!
# Theorem 6.3: deriving the K0/cell spans from generators

This file refines the Z-span formalization of Theorem 6.3.

Instead of assuming directly that an image equals the canonical span, we
derive that equality from two primitive inputs:

1. the relevant generators generate the source additive group;
2. the embedding sends each generator to the corresponding canonical
   basis element in the common ambient group.

This is the formal mechanism behind the passage

  classification of simple objects
      + identification of their classes
      => K0 image is the left-cell Z-span.

The same abstract lemma also applies to the specialized cell module.

No `sorry` and no axioms occur in this file.
-/

namespace DTypeSYZGeneration

variable {Source Ambient Index : Type}
variable [AddCommGroup Source]
variable [AddCommGroup Ambient]

/-- The genuine Z-span of a family of ambient basis elements. -/
def CanonicalSpan
    (basisElement : Index → Ambient) : AddSubgroup Ambient :=
  AddSubgroup.closure (Set.range basisElement)

/-- The source is additively generated by the designated generators. -/
def GeneratedBy
    (generator : Index → Source) : Prop :=
  AddSubgroup.closure (Set.range generator) = ⊤

/--
Every designated basis element lies in the canonical span.
-/
theorem basisElement_mem_span
    (basisElement : Index → Ambient)
    (i : Index) :
    basisElement i ∈ CanonicalSpan basisElement := by
  apply AddSubgroup.subset_closure
  exact ⟨i, rfl⟩

/--
If the designated source generators generate the whole source, and an
additive homomorphism sends them to the designated ambient basis elements,
then the range of the homomorphism is exactly the canonical Z-span.
-/
theorem range_eq_CanonicalSpan_of_generated
    (embed : Source →+ Ambient)
    (generator : Index → Source)
    (basisElement : Index → Ambient)
    (hgen : GeneratedBy generator)
    (hmap : ∀ i : Index, embed (generator i) = basisElement i) :
    embed.range = CanonicalSpan basisElement := by
  apply le_antisymm
  · intro x hx
    rcases hx with ⟨s, rfl⟩
    let T : AddSubgroup Source :=
      (CanonicalSpan basisElement).comap embed
    have hgens :
        Set.range generator ⊆ (T : Set Source) := by
      intro s hs
      rcases hs with ⟨i, rfl⟩
      change embed (generator i) ∈ CanonicalSpan basisElement
      rw [hmap i]
      exact basisElement_mem_span basisElement i
    have hclosure :
        AddSubgroup.closure (Set.range generator) ≤ T := by
      exact (AddSubgroup.closure_le T).2 hgens
    have hall :
        (⊤ : AddSubgroup Source) ≤ T := by
      rw [← hgen]
      exact hclosure
    exact hall trivial
  · apply (AddSubgroup.closure_le embed.range).2
    intro x hx
    rcases hx with ⟨i, rfl⟩
    refine ⟨generator i, ?_⟩
    exact hmap i

/--
Membership form of the same result.
-/
theorem mem_range_iff_mem_CanonicalSpan
    (embed : Source →+ Ambient)
    (generator : Index → Source)
    (basisElement : Index → Ambient)
    (hgen : GeneratedBy generator)
    (hmap : ∀ i : Index, embed (generator i) = basisElement i)
    (x : Ambient) :
    x ∈ embed.range ↔ x ∈ CanonicalSpan basisElement := by
  rw [range_eq_CanonicalSpan_of_generated
    embed generator basisElement hgen hmap]

/-!
## Two-source application: K0 and the specialized left-cell module
-/

section TwoSources

variable {K0 Cell : Type}
variable [AddCommGroup K0]
variable [AddCommGroup Cell]

/--
If both the Grothendieck group and the specialized cell module are
generated by indexed classes/basis vectors with the same ambient images,
their canonical ranges coincide.
-/
theorem theorem_6_3_from_generators
    (embedK0 : K0 →+ Ambient)
    (embedCell : Cell →+ Ambient)
    (simpleClass : Index → K0)
    (cellGenerator : Index → Cell)
    (basisElement : Index → Ambient)
    (hK0gen : GeneratedBy simpleClass)
    (hCellgen : GeneratedBy cellGenerator)
    (hK0map :
      ∀ i : Index,
        embedK0 (simpleClass i) = basisElement i)
    (hCellmap :
      ∀ i : Index,
        embedCell (cellGenerator i) = basisElement i) :
    embedK0.range = embedCell.range := by
  calc
    embedK0.range
        = CanonicalSpan basisElement :=
      range_eq_CanonicalSpan_of_generated
        embedK0 simpleClass basisElement hK0gen hK0map
    _ = embedCell.range := by
      symm
      exact range_eq_CanonicalSpan_of_generated
        embedCell cellGenerator basisElement hCellgen hCellmap

/--
The common range is the genuine Z-span of the common indexed basis.
-/
theorem theorem_6_3_common_span_from_generators
    (embedK0 : K0 →+ Ambient)
    (embedCell : Cell →+ Ambient)
    (simpleClass : Index → K0)
    (cellGenerator : Index → Cell)
    (basisElement : Index → Ambient)
    (hK0gen : GeneratedBy simpleClass)
    (hCellgen : GeneratedBy cellGenerator)
    (hK0map :
      ∀ i : Index,
        embedK0 (simpleClass i) = basisElement i)
    (hCellmap :
      ∀ i : Index,
        embedCell (cellGenerator i) = basisElement i) :
    embedK0.range = CanonicalSpan basisElement ∧
    embedCell.range = CanonicalSpan basisElement := by
  constructor
  · exact range_eq_CanonicalSpan_of_generated
      embedK0 simpleClass basisElement hK0gen hK0map
  · exact range_eq_CanonicalSpan_of_generated
      embedCell cellGenerator basisElement hCellgen hCellmap

end TwoSources

end DTypeSYZGeneration


/-! ================================================================
 SECTION 13: merged from DTypePaperIntegration_compile1.lean
================================================================ -/

/-!
# Paper integration, round 1

This is the first genuinely integrated module for the Lean verification of

  Sihai Jin, "Subregular affine cells and the level -1 vertex algebra of type D".

Unlike the earlier standalone files, this module IMPORTS the previously
verified components and derives new interface theorems from them.

Round 1 closes the concrete adapter

  Lemma 5.9  --->  Proposition 5.10

by converting the integer-valued norm-gap theorem into the rational-valued
`NormGapDichotomy` interface used by Proposition 5.10.

It also contains small import-smoke/re-export theorems for Proposition 5.5
and Proposition 5.12, ensuring that the concrete modules can coexist in one
dependency graph.

No `sorry`, `admit`, or `axiom` occurs in this file.
-/

namespace DTypePaperIntegration

/-!
## 1. Lemma 5.9 -> Proposition 5.10
-/

/--
The concrete type-D norm-gap theorem gives exactly the abstract dichotomy
required by the Proposition 5.10 module, after casting the integer norm gap
to `ℚ`.
-/
theorem lemma_5_9_to_NormGapDichotomy
    {r : ℕ}
    (hr : 3 ≤ r)
    (q : SubregularAffineCells.DTypeNormGap.DRootVector r)
    (hroot : SubregularAffineCells.DTypeNormGap.InDRootLattice q) :
    DTypeMinimalOrbitRegularity.NormGapDichotomy
      (r : ℚ)
      (SubregularAffineCells.DTypeNormGap.normGap q : ℚ)
      (SubregularAffineCells.DTypeNormGap.InTypeDWeylOrbit
        (SubregularAffineCells.DTypeNormGap.toAmbient
          (SubregularAffineCells.DTypeNormGap.rhoVector r))
        (SubregularAffineCells.DTypeNormGap.toAmbient
          (SubregularAffineCells.DTypeNormGap.zetaVector q))) := by
  let Orbit : Prop :=
    SubregularAffineCells.DTypeNormGap.InTypeDWeylOrbit
      (SubregularAffineCells.DTypeNormGap.toAmbient
        (SubregularAffineCells.DTypeNormGap.rhoVector r))
      (SubregularAffineCells.DTypeNormGap.toAmbient
        (SubregularAffineCells.DTypeNormGap.zetaVector q))
  have hgap :=
    SubregularAffineCells.DTypeNormGap.typeD_norm_gap_lemma_5_9
      hr q hroot
  unfold DTypeMinimalOrbitRegularity.NormGapDichotomy
  by_cases horbit : Orbit
  · left
    constructor
    · have hz :
          SubregularAffineCells.DTypeNormGap.normGap q = 0 :=
        (hgap.2.1).2 horbit
      exact_mod_cast hz
    · exact horbit
  · right
    have hz :
        2 * SubregularAffineCells.DTypeNormGap.N (r : ℤ) ≤
          SubregularAffineCells.DTypeNormGap.normGap q :=
      hgap.2.2 horbit
    have hq :
        ((2 * SubregularAffineCells.DTypeNormGap.N (r : ℤ) : ℤ) : ℚ) ≤
          (SubregularAffineCells.DTypeNormGap.normGap q : ℚ) := by
      exact_mod_cast hz
    simpa [DTypeMinimalOrbitRegularity.N,
      SubregularAffineCells.DTypeNormGap.N] using hq

/--
Concrete Proposition 5.10 adapter.

Once the Proposition 5.8 upper bound is supplied, the already formalized
Lemma 5.9 now feeds directly into the already formalized logical core of
Proposition 5.10.
-/
theorem proposition_5_10_from_concrete_lemma_5_9
    {r : ℕ}
    (hr : 3 ≤ r)
    (q : SubregularAffineCells.DTypeNormGap.DRootVector r)
    (hroot : SubregularAffineCells.DTypeNormGap.InDRootLattice q)
    (hupper :
      (SubregularAffineCells.DTypeNormGap.normGap q : ℚ) ≤
        2 - 2 / (r : ℚ)) :
    SubregularAffineCells.DTypeNormGap.InTypeDWeylOrbit
      (SubregularAffineCells.DTypeNormGap.toAmbient
        (SubregularAffineCells.DTypeNormGap.rhoVector r))
      (SubregularAffineCells.DTypeNormGap.toAmbient
        (SubregularAffineCells.DTypeNormGap.zetaVector q)) := by
  have hrQ : (3 : ℚ) ≤ (r : ℚ) := by
    exact_mod_cast hr
  exact DTypeMinimalOrbitRegularity.proposition_5_10
    hrQ hupper
    (lemma_5_9_to_NormGapDichotomy hr q hroot)

/--
Stronger exact conclusion matching the wording of Proposition 5.10:
the rational norm gap is zero and the point lies in the Weyl orbit.
-/
theorem proposition_5_10_zero_and_orbit_from_concrete_lemma_5_9
    {r : ℕ}
    (hr : 3 ≤ r)
    (q : SubregularAffineCells.DTypeNormGap.DRootVector r)
    (hroot : SubregularAffineCells.DTypeNormGap.InDRootLattice q)
    (hupper :
      (SubregularAffineCells.DTypeNormGap.normGap q : ℚ) ≤
        2 - 2 / (r : ℚ)) :
    (SubregularAffineCells.DTypeNormGap.normGap q : ℚ) = 0 ∧
    SubregularAffineCells.DTypeNormGap.InTypeDWeylOrbit
      (SubregularAffineCells.DTypeNormGap.toAmbient
        (SubregularAffineCells.DTypeNormGap.rhoVector r))
      (SubregularAffineCells.DTypeNormGap.toAmbient
        (SubregularAffineCells.DTypeNormGap.zetaVector q)) := by
  have hrQ : (3 : ℚ) ≤ (r : ℚ) := by
    exact_mod_cast hr
  exact DTypeMinimalOrbitRegularity.proposition_5_10_exact_dichotomy
    hrQ
    (lemma_5_9_to_NormGapDichotomy hr q hroot)
    hupper

/-!
## 2. Import/dependency smoke checks for already closed concrete modules

These are intentionally thin: their purpose in this first integration file is
to ensure the separately verified modules really can be imported and used
together by a single top-level Lean file.
-/

/-- Integrated re-export of the concrete Proposition 5.12 numerical theorem. -/
theorem proposition_5_12_integrated
    {r : ℕ} (hr : 4 ≤ r) :
    (¬ (SubregularAffineCells.DTypeNodeRigidity.nodeOneNumerics r).a1Coeff
        ≤ r - 1) ∧
    ((SubregularAffineCells.DTypeNodeRigidity.nodeTwoNumerics r).a1Coeff
        ≤ r - 1 ∧
      (SubregularAffineCells.DTypeNodeRigidity.nodeTwoNumerics r).drLevel
        ≤ 1) ∧
    (∀ i, 3 ≤ i → i ≤ r - 1 →
      ¬ (SubregularAffineCells.DTypeNodeRigidity.middleNodeNumerics r i).drLevel
        ≤ 1) ∧
    (¬ (SubregularAffineCells.DTypeNodeRigidity.branchNodeNumerics r).drLevel
        ≤ 1) ∧
    (¬ (SubregularAffineCells.DTypeNodeRigidity.spinPlusNodeNumerics r).drLevel
        ≤ 1) ∧
    (¬ (SubregularAffineCells.DTypeNodeRigidity.spinMinusNodeNumerics r).drLevel
        ≤ 1) := by
  exact
    SubregularAffineCells.DTypeNodeRigidity.proposition_5_12_numerical_rigidity
      hr

/-- Integrated re-export of the full-parity Proposition 5.5 theorem. -/
theorem proposition_5_5_integrated
    {r x1 x2 c : ℕ}
    (hr : 3 ≤ r)
    (hxorder : x2 ≤ x1)
    (hcdom : c ≤ x2)
    (hc : c = 0 ∨ c = 1)
    (hadiff : x1 ≤ x2 + (r - 1))
    (hsum : x1 + x2 < 2 * r + 1)
    (w : DTypeZeroOrbitSigned.SignedPermutation r)
    (q : Fin (r + 2) → ℤ)
    (hcong :
      DTypeZeroOrbitSigned.HasAffineWitness r x1 x2 c w q)
    (hroot :
      DTypeZeroOrbitSigned.InDRootLatticeParity r hr q) :
    c = 0 ∧ x1 = 0 ∧ x2 = 0 := by
  exact DTypeZeroOrbitSigned.proposition_5_5_full_root_lattice
    hr hxorder hcdom hc hadiff hsum w q hcong hroot

end DTypePaperIntegration

/-! ================================================================
 INTEGRATION ROUND 3
 Proposition 5.8 arithmetic -> Proposition 5.10
================================================================ -/

namespace DTypeQuadraticCentralGap

/-- Equation (5.8), written over `ℚ`. -/
def Cmax (r : ℚ) : ℚ :=
  r^2 / 2 - 1 / 2 + ((r + 2) / (2 * r)) * (2 * r - 1)

/--
The elementary identity used at the end of Proposition 5.8:
`2*Cmax - r(r+2) = 2 - 2/r`.
-/
theorem two_Cmax_sub
    {r : ℚ} (hr0 : r ≠ 0) :
    2 * Cmax r - r * (r + 2) = 2 - 2 / r := by
  unfold Cmax
  field_simp [hr0]
  ring

/--
Arithmetic core of Proposition 5.8.

The genuinely representation-theoretic inputs are exposed as
`CMJ ≤ Cmax r` and `C = 2*CMJ - r(r+2)`.
-/
theorem proposition_5_8_arithmetic
    {r C CMJ : ℚ}
    (hr : 3 ≤ r)
    (hCMJ : CMJ ≤ Cmax r)
    (hrel : C = 2 * CMJ - r * (r + 2)) :
    C ≤ 2 - 2 / r ∧ C < 2 := by
  have hr0 : r ≠ 0 := by linarith
  have hupper0 :
      C ≤ 2 * Cmax r - r * (r + 2) := by
    rw [hrel]
    linarith
  have hid := two_Cmax_sub hr0
  have hupper : C ≤ 2 - 2 / r := by
    linarith
  have hrpos : 0 < r := by linarith
  have hdivpos : 0 < 2 / r := by positivity
  constructor
  · exact hupper
  · linarith

end DTypeQuadraticCentralGap

namespace DTypePaperIntegrationRound3

/--
Proposition 5.8 + the concrete Lemma 5.9 give Proposition 5.10 without
passing the final quadratic upper bound as a black-box hypothesis.
-/
theorem proposition_5_10_from_5_8_and_5_9
    {r : ℕ}
    (hr : 3 ≤ r)
    (q : SubregularAffineCells.DTypeNormGap.DRootVector r)
    (hroot : SubregularAffineCells.DTypeNormGap.InDRootLattice q)
    (CMJ : ℚ)
    (hCMJ :
      CMJ ≤ DTypeQuadraticCentralGap.Cmax (r : ℚ))
    (hrel :
      (SubregularAffineCells.DTypeNormGap.normGap q : ℚ) =
        2 * CMJ - (r : ℚ) * ((r : ℚ) + 2)) :
    SubregularAffineCells.DTypeNormGap.InTypeDWeylOrbit
      (SubregularAffineCells.DTypeNormGap.toAmbient
        (SubregularAffineCells.DTypeNormGap.rhoVector r))
      (SubregularAffineCells.DTypeNormGap.toAmbient
        (SubregularAffineCells.DTypeNormGap.zetaVector q)) := by
  have hrQ : (3 : ℚ) ≤ (r : ℚ) := by
    exact_mod_cast hr
  have h58 :=
    DTypeQuadraticCentralGap.proposition_5_8_arithmetic
      hrQ hCMJ hrel
  exact
    DTypePaperIntegration.proposition_5_10_from_concrete_lemma_5_9
      hr q hroot h58.1

end DTypePaperIntegrationRound3


/-! ================================================================
 INTEGRATION ROUND 9
 Proposition 5.8 representation layer -> arithmetic layer
================================================================ -/

namespace DTypeProposition58Integration

/-!
## Constituentwise proof of the C(M_J) <= Cmax bound

The paper obtains the bound by taking a dimension-weighted average of
the Casimir values of irreducible A1 x D_r constituents.  The A1 bound
is elementary once Lemma 3.1 gives 0 <= a <= r-1.  Lemma 5.7 removes
the spinor cosets, so among the remaining level-one D_r types the
largest Casimir is the vector value 2r-1.

The four-way level-one classification and Lemma 5.7's no-spinor
statement are kept as explicit finite-type inputs.  The Casimir bound,
optimization, and averaging are kernel-checked below.
-/

/-- A1 Casimir in the normalization of Section 3. -/
def a1Casimir (a : ℚ) : ℚ :=
  a * (a + 2) / 2

/-- Weighted constituent Casimir appearing in (3.5), (5.7), and (5.16). -/
def constituentCasimir (r a dCasimir : ℚ) : ℚ :=
  a1Casimir a + ((r + 2) / (2 * r)) * dCasimir

/--
Lemma 3.1's A1 interval implies that the largest A1 Casimir is attained
at a=r-1 and equals (r^2-1)/2.
-/
theorem a1Casimir_le_max
    {r a : ℚ}
    (hr : 3 ≤ r)
    (ha0 : 0 ≤ a)
    (ha : a ≤ r - 1) :
    a1Casimir a ≤ (r^2 - 1) / 2 := by
  unfold a1Casimir
  nlinarith

/--
Single-constituent version of Lemma 5.3 / Proposition 5.8:
if the D_r Casimir is at most the vector value 2r-1, then the weighted
Casimir is at most Cmax.
-/
theorem constituentCasimir_le_Cmax
    {r a dCasimir : ℚ}
    (hr : 3 ≤ r)
    (ha0 : 0 ≤ a)
    (ha : a ≤ r - 1)
    (hd : dCasimir ≤ 2 * r - 1) :
    constituentCasimir r a dCasimir ≤
      DTypeQuadraticCentralGap.Cmax r := by
  have hrpos : 0 < r := by linarith
  have hcoef :
      0 ≤ (r + 2) / (2 * r) := by
    positivity
  have hA := a1Casimir_le_max hr ha0 ha
  have hD :
      ((r + 2) / (2 * r)) * dCasimir ≤
        ((r + 2) / (2 * r)) * (2 * r - 1) :=
    mul_le_mul_of_nonneg_left hd hcoef
  unfold constituentCasimir DTypeQuadraticCentralGap.Cmax
  linarith

/-!
## The D_r level-one constituent classification

Lemma 3.1 gives highest-root level at most one.  For D_r the dominant
level-one possibilities are
  0, eta_1, eta_{r-1}, eta_r,
with the analogous four weights for D_3 ~= A_3.

Lemma 5.7 excludes the two spinor cosets.  We expose this finite
classification explicitly instead of storing the final Casimir bound.
-/

/-- The four dominant D_r types allowed by the level-one bound. -/
inductive DLevelOneKind where
  | zero
  | vector
  | spinPlus
  | spinMinus
deriving DecidableEq, Repr

open SubregularAffineCells.DTypeNodeRigidity

/--
The actual fundamental-weight representative of each level-one D_r type.
This uses the coordinate `eta` already formalized for Proposition 5.11.
-/
def levelOneWeight (r : ℕ) : DLevelOneKind → DrWeight r
  | .zero => fun _ => 0
  | .vector => eta r 1
  | .spinPlus => eta r r
  | .spinMinus => eta r (r - 1)

/-- Expected highest-root level of the four representatives. -/
def levelOneThetaLevel : DLevelOneKind → ℚ
  | .zero => 0
  | .vector => 1
  | .spinPlus => 1
  | .spinMinus => 1

/--
The existing coordinate calculations for eta_1, eta_{r-1}, eta_r
kernel-check that all four listed representatives really have
highest-root level <= 1.
-/
theorem levelOneWeight_thetaDPairing
    {r : ℕ}
    (hr : 3 ≤ r)
    (k : DLevelOneKind) :
    thetaDPairing (levelOneWeight r k) = levelOneThetaLevel k := by
  cases k with
  | zero =>
      have hr2 : 2 ≤ r := by omega
      simp [levelOneWeight, levelOneThetaLevel, thetaDPairing, hr2]
  | vector =>
      simpa [levelOneWeight, levelOneThetaLevel] using
        thetaDPairing_eta_one hr
  | spinPlus =>
      simpa [levelOneWeight, levelOneThetaLevel] using
        thetaDPairing_eta_spin_plus hr
  | spinMinus =>
      simpa [levelOneWeight, levelOneThetaLevel] using
        thetaDPairing_eta_spin_minus hr

theorem levelOneWeight_has_level_le_one
    {r : ℕ}
    (hr : 3 ≤ r)
    (k : DLevelOneKind) :
    thetaDPairing (levelOneWeight r k) ≤ 1 := by
  rw [levelOneWeight_thetaDPairing hr k]
  cases k <;> simp [levelOneThetaLevel]

/-!
## Integer orthogonal coordinates and spinor exclusion

Lemma 5.7 ultimately excludes the spinor cases because the relevant
D_r highest weights have integral orthogonal coordinates, whereas
eta_{r-1} and eta_r have half-integral coordinates.
-/

/-- A rational number is integral if it is the image of an integer. -/
def IsIntegralQ (x : ℚ) : Prop :=
  ∃ z : ℤ, x = (z : ℚ)

/-- Every orthogonal coordinate of a D_r weight is integral. -/
def HasIntegralCoordinates {r : ℕ} (w : DrWeight r) : Prop :=
  ∀ i : Fin r, IsIntegralQ (w i)

/-- Integral rationals are closed under addition. -/
theorem integralQ_add
    {x y : ℚ}
    (hx : IsIntegralQ x)
    (hy : IsIntegralQ y) :
    IsIntegralQ (x + y) := by
  rcases hx with ⟨a, ha⟩
  rcases hy with ⟨b, hb⟩
  refine ⟨a + b, ?_⟩
  rw [ha, hb]
  norm_num

/-- Integral rationals are closed under negation. -/
theorem integralQ_neg
    {x : ℚ}
    (hx : IsIntegralQ x) :
    IsIntegralQ (-x) := by
  rcases hx with ⟨a, ha⟩
  refine ⟨-a, ?_⟩
  rw [ha]
  norm_num

/-- Coordinatewise integrality is closed under pointwise addition. -/
theorem integralCoordinates_add
    {r : ℕ}
    {u v : DrWeight r}
    (hu : HasIntegralCoordinates u)
    (hv : HasIntegralCoordinates v) :
    HasIntegralCoordinates (wAdd u v) := by
  intro i
  exact integralQ_add (hu i) (hv i)

/-- Coordinatewise integrality is closed under multiplication by -1. -/
theorem integralCoordinates_neg
    {r : ℕ}
    {u : DrWeight r}
    (hu : HasIntegralCoordinates u) :
    HasIntegralCoordinates (wSmul (-1) u) := by
  intro i
  have hneg : IsIntegralQ (-(u i)) :=
    integralQ_neg (hu i)
  simpa [wSmul] using hneg

/-- The zero D_r weight has integral coordinates. -/
theorem zeroWeight_integral_coordinates
    (r : ℕ) :
    HasIntegralCoordinates (fun _ : Fin r => (0 : ℚ)) := by
  intro i
  exact ⟨0, rfl⟩

/-- Every orthogonal coordinate basis vector delta_i is integral. -/
theorem delta_integral_coordinates
    {r : ℕ}
    (i : Fin r) :
    HasIntegralCoordinates (delta r i) := by
  intro j
  by_cases hji : j = i
  · refine ⟨1, ?_⟩
    simp [delta, hji]
  · refine ⟨0, ?_⟩
    simp [delta, hji]

/-- Integral-coordinate weights are closed under integer scalar multiples. -/
theorem integralCoordinates_int_smul
    {r : ℕ}
    (z : ℤ)
    {u : DrWeight r}
    (hu : HasIntegralCoordinates u) :
    HasIntegralCoordinates (wSmul (z : ℚ) u) := by
  intro i
  rcases hu i with ⟨a, ha⟩
  refine ⟨z * a, ?_⟩
  simp [wSmul, ha]

/-- The two signs occurring in D_r roots and vector weights. -/
def generatorSign : Bool → ℤ
  | true => 1
  | false => -1

/--
A current generator changes the D_r weight by a root
  ±delta_i ±delta_j,  i != j.
-/
def currentRootShift
    {r : ℕ}
    (i j : Fin r)
    (si sj : Bool) :
    DrWeight r :=
  wAdd
    (wSmul (generatorSign si : ℚ) (delta r i))
    (wSmul (generatorSign sj : ℚ) (delta r j))

/--
A G-generator changes the D_r coset by a vector weight ±delta_i.
-/
def gVectorShift
    {r : ℕ}
    (i : Fin r)
    (s : Bool) :
    DrWeight r :=
  wSmul (generatorSign s : ℚ) (delta r i)

/-- Every current/root generator shift has integral coordinates. -/
theorem currentRootShift_integral
    {r : ℕ}
    (i j : Fin r)
    (si sj : Bool) :
    HasIntegralCoordinates (currentRootShift i j si sj) := by
  exact
    integralCoordinates_add
      (integralCoordinates_int_smul
        (generatorSign si) (delta_integral_coordinates i))
      (integralCoordinates_int_smul
        (generatorSign sj) (delta_integral_coordinates j))

/-- Every G/vector generator shift has integral coordinates. -/
theorem gVectorShift_integral
    {r : ℕ}
    (i : Fin r)
    (s : Bool) :
    HasIntegralCoordinates (gVectorShift i s) := by
  exact
    integralCoordinates_int_smul
      (generatorSign s) (delta_integral_coordinates i)

/--
One cyclic D_r weight-changing step in the finite-W module.
The current case stores the two root coordinates (with distinct indices);
the G case stores one vector coordinate.
-/
inductive CyclicGeneratorStep (r : ℕ) where
  | current
      (i j : Fin r)
      (hij : i ≠ j)
      (si sj : Bool)
  | g
      (i : Fin r)
      (s : Bool)

/-- D_r weight displacement of one cyclic generator step. -/
def cyclicGeneratorStepShift
    {r : ℕ} :
    CyclicGeneratorStep r → DrWeight r
  | .current i j _ si sj => currentRootShift i j si sj
  | .g i s => gVectorShift i s

/-- Every allowed cyclic generator step has integral D_r coordinates. -/
theorem cyclicGeneratorStepShift_integral
    {r : ℕ}
    (s : CyclicGeneratorStep r) :
    HasIntegralCoordinates (cyclicGeneratorStepShift s) := by
  cases s with
  | current i j hij si sj =>
      exact currentRootShift_integral i j si sj
  | g i sg =>
      exact gVectorShift_integral i sg

/-- Total D_r displacement of a finite sequence of cyclic generators. -/
def cyclicGeneratorSequenceShift
    {r : ℕ} :
    List (CyclicGeneratorStep r) → DrWeight r
  | [] => fun _ => 0
  | s :: rest =>
      wAdd
        (cyclicGeneratorStepShift s)
        (cyclicGeneratorSequenceShift rest)

/--
A finite sequence of current/root and G/vector generator steps still has
integral orthogonal coordinates.
-/
theorem cyclicGeneratorSequenceShift_integral
    {r : ℕ}
    (steps : List (CyclicGeneratorStep r)) :
    HasIntegralCoordinates (cyclicGeneratorSequenceShift steps) := by
  induction steps with
  | nil =>
      exact zeroWeight_integral_coordinates r
  | cons s rest ih =>
      exact
        integralCoordinates_add
          (cyclicGeneratorStepShift_integral s)
          ih

/-- 1/2 is not an integer. -/
theorem half_not_integral :
    ¬ IsIntegralQ ((1 : ℚ) / 2) := by
  rintro ⟨z, hz⟩
  have hq : (1 : ℚ) = 2 * (z : ℚ) := by
    linarith
  have hzInt : (1 : ℤ) = 2 * z := by
    exact_mod_cast hq
  omega

/-- -1/2 is not an integer. -/
theorem neg_half_not_integral :
    ¬ IsIntegralQ (-(1 : ℚ) / 2) := by
  rintro ⟨z, hz⟩
  have hq : (-1 : ℚ) = 2 * (z : ℚ) := by
    linarith
  have hzInt : (-1 : ℤ) = 2 * z := by
    exact_mod_cast hq
  omega

/--
The spin-plus fundamental weight eta_r cannot have integral orthogonal
coordinates: every coordinate is 1/2.
-/
theorem spinPlus_not_integral
    {r : ℕ}
    (hr : 3 ≤ r) :
    ¬ HasIntegralCoordinates (levelOneWeight r .spinPlus) := by
  intro hInt
  let i0 : Fin r := ⟨0, by omega⟩
  have h0 := hInt i0
  apply half_not_integral
  have hnotlow : ¬ (1 ≤ r ∧ r ≤ r - 2) := by omega
  have hnotminus : r ≠ r - 1 := by omega
  simpa [levelOneWeight, eta, hnotlow, hnotminus] using h0

/--
The spin-minus fundamental weight eta_{r-1} cannot have integral
orthogonal coordinates: its first coordinate is 1/2.
-/
theorem spinMinus_not_integral
    {r : ℕ}
    (hr : 3 ≤ r) :
    ¬ HasIntegralCoordinates (levelOneWeight r .spinMinus) := by
  intro hInt
  let i0 : Fin r := ⟨0, by omega⟩
  have h0 :
      IsIntegralQ (eta r (r - 1) i0) := by
    simpa only [levelOneWeight] using hInt i0

  have heta : eta r (r - 1) i0 = (1 : ℚ) / 2 := by
    unfold eta
    split
    · rename_i hlow
      omega
    · split
      · dsimp [i0]
        split
        · rename_i hlast
          omega
        · rfl
      · rename_i hnotminus
        exact False.elim (hnotminus rfl)

  rw [heta] at h0
  exact half_not_integral h0

/--
At level one, integrality of orthogonal coordinates excludes exactly
the two spinor representatives.
-/
theorem integral_levelOneKind_no_spinor
    {r : ℕ}
    (hr : 3 ≤ r)
    (k : DLevelOneKind)
    (hInt : HasIntegralCoordinates (levelOneWeight r k)) :
    k = .zero ∨ k = .vector := by
  cases k with
  | zero =>
      exact Or.inl rfl
  | vector =>
      exact Or.inr rfl
  | spinPlus =>
      exact False.elim (spinPlus_not_integral hr hInt)
  | spinMinus =>
      exact False.elim (spinMinus_not_integral hr hInt)

/-- Weyl vector rho_D=(r-1,r-2,...,1,0) in orthogonal coordinates. -/
def drRho (r : ℕ) : DrWeight r :=
  fun i => (r : ℚ) - 1 - (i.val : ℚ)

/--
The D_r component of rho is integral in orthogonal coordinates.
-/
theorem drRho_integral_coordinates
    (r : ℕ) :
    HasIntegralCoordinates (drRho r) := by
  intro i
  refine ⟨(r : ℤ) - 1 - (i.val : ℤ), ?_⟩
  simp [drRho]

/--
The Premet shift has D_r component eta_1, hence integral coordinates.
-/
theorem etaOne_integral_coordinates
    {r : ℕ}
    (hr : 3 ≤ r) :
    HasIntegralCoordinates (eta r 1) := by
  rw [eta_one_coordinates hr]
  intro i
  by_cases hi : i = ⟨0, by omega⟩
  · refine ⟨1, ?_⟩
    simp [delta, hi]
  · refine ⟨0, ?_⟩
    simp [delta, hi]

/--
The D_r component of rho-delta is rho_D-eta_1.
-/
def rhoMinusPremetShiftDr (r : ℕ) : DrWeight r :=
  wAdd (drRho r) (wSmul (-1) (eta r 1))

/--
rho_D-eta_1 has integral orthogonal coordinates.
-/
theorem rhoMinusPremetShiftDr_integral
    {r : ℕ}
    (hr : 3 ≤ r) :
    HasIntegralCoordinates (rhoMinusPremetShiftDr r) := by
  exact
    integralCoordinates_add
      (drRho_integral_coordinates r)
      (integralCoordinates_neg (etaOne_integral_coordinates hr))

/-- Quadratic D_r Casimir (lambda, lambda+2 rho_D). -/
def drCasimir {r : ℕ} (lam : DrWeight r) : ℚ :=
  ∑ i : Fin r, lam i * (lam i + 2 * drRho r i)

/-- The zero weight has Casimir zero. -/
theorem drCasimir_zero (r : ℕ) :
    drCasimir (fun _ : Fin r => (0 : ℚ)) = 0 := by
  simp [drCasimir]

/--
The vector fundamental weight eta_1 has the paper's Casimir value 2r-1.
This is now computed from the actual coordinate weight.
-/
theorem drCasimir_eta_one
    {r : ℕ}
    (hr : 3 ≤ r) :
    drCasimir (eta r 1) = 2 * (r : ℚ) - 1 := by
  classical
  rw [eta_one_coordinates hr]
  simp [drCasimir, drRho, delta]
  ring

/--
After Lemma 5.7, a level-one constituent is either the zero weight or
eta_1.  Its coordinate Casimir is therefore at most 2r-1.
-/
theorem root_or_vector_casimir_le
    {r : ℕ}
    (hr : 3 ≤ r)
    (k : DLevelOneKind)
    (hk : k = .zero ∨ k = .vector) :
    drCasimir (levelOneWeight r k) ≤ 2 * (r : ℚ) - 1 := by
  rcases hk with rfl | rfl
  · rw [show levelOneWeight r .zero = (fun _ : Fin r => (0 : ℚ)) by rfl]
    rw [drCasimir_zero]
    have hrQ : (3 : ℚ) ≤ (r : ℚ) := by exact_mod_cast hr
    linarith
  · simpa [levelOneWeight] using
      (le_of_eq (drCasimir_eta_one hr))

/-!
## Dominant weights as nonnegative fundamental-weight combinations

This replaces the former four-way `dominant_level_one_classification`
field.  The representation-theoretic input is now the standard dominant
weight decomposition into fundamental weights.  The three coefficient-one
vertices eta_1, eta_{r-1}, eta_r are kept separately; the middle
fundamental weights eta_2,...,eta_{r-2} are collected in `middlePart`.
-/

/--
A dominant D_r weight written as a nonnegative integral combination of
fundamental weights.

`middleCoeff` explicitly records the coefficients of the middle
fundamental weights.  The middle highest-root contribution and the
zero-middle-mass statement are derived below from these coefficients,
rather than stored as structure fields.
-/
structure DominantFundamentalDecomposition
    (r : ℕ) (lam : DrWeight r) where
  vectorCoeff : ℕ
  spinMinusCoeff : ℕ
  spinPlusCoeff : ℕ

  middleCoeff : Fin r → ℕ
  middleMass : ℕ
  middlePart : DrWeight r

  /-- Only eta_2,...,eta_{r-2} may occur in the middle part. -/
  middleCoeff_support :
    ∀ j : Fin r,
      middleCoeff j ≠ 0 →
      2 ≤ j.val + 1 ∧ j.val + 1 ≤ r - 2

  /-- The middle mass is the sum of its nonnegative fundamental coefficients. -/
  middleMass_eq_sum :
    middleMass = ∑ j : Fin r, middleCoeff j

  /-- The middle part is literally the corresponding fundamental-weight sum. -/
  middlePart_eq_sum :
    middlePart =
      fun x : Fin r =>
        ∑ j : Fin r,
          (middleCoeff j : ℚ) * eta r (j.val + 1) x

  /--
  Reconstruct the full dominant weight from the fundamental coefficients.
  -/
  reconstruct :
    lam =
      wAdd
        (wSmul (vectorCoeff : ℚ) (eta r 1))
        (wAdd
          (wSmul (spinMinusCoeff : ℚ) (eta r (r - 1)))
          (wAdd
            (wSmul (spinPlusCoeff : ℚ) (eta r r))
            middlePart))

/--
`thetaDPairing` commutes with a finite pointwise sum of D_r weights.
-/
theorem thetaDPairing_fin_sum
    {r n : ℕ}
    (f : Fin n → DrWeight r) :
    thetaDPairing (fun x : Fin r => ∑ j : Fin n, f j x) =
      ∑ j : Fin n, thetaDPairing (f j) := by
  by_cases hr2 : 2 ≤ r
  · simp [thetaDPairing, hr2, Finset.sum_add_distrib]
  · simp [thetaDPairing, hr2]

/--
For every middle fundamental-weight summand with nonzero coefficient,
the highest-root contribution is exactly twice that coefficient.
-/
theorem middle_summand_thetaDPairing
    {r : ℕ}
    (hr : 3 ≤ r)
    {lam : DrWeight r}
    (F : DominantFundamentalDecomposition r lam)
    (j : Fin r) :
    thetaDPairing
        (wSmul (F.middleCoeff j : ℚ) (eta r (j.val + 1))) =
      2 * (F.middleCoeff j : ℚ) := by
  by_cases hzero : F.middleCoeff j = 0
  · simp [hzero, thetaDPairing_smul]
  · have hsupp := F.middleCoeff_support j hzero
    have hr4 : 4 ≤ r := by omega
    rw [thetaDPairing_smul]
    rw [thetaDPairing_eta_middle hr4 hsupp.1 hsupp.2]
    ring

/--
The middle highest-root contribution is derived from
`middleCoeff_support`, `middleMass_eq_sum`, and `middlePart_eq_sum`.
No separate `middleLevel` field is needed.
-/
theorem middleLevel_from_coefficients
    {r : ℕ}
    (hr : 3 ≤ r)
    {lam : DrWeight r}
    (F : DominantFundamentalDecomposition r lam) :
    thetaDPairing F.middlePart = 2 * (F.middleMass : ℚ) := by
  rw [F.middlePart_eq_sum]

  change
    thetaDPairing
        (fun x : Fin r =>
          ∑ j : Fin r,
            wSmul (F.middleCoeff j : ℚ) (eta r (j.val + 1)) x) =
      2 * (F.middleMass : ℚ)

  rw [thetaDPairing_fin_sum]

  calc
    (∑ j : Fin r,
        thetaDPairing
          (wSmul (F.middleCoeff j : ℚ) (eta r (j.val + 1)))) =
      ∑ j : Fin r, 2 * (F.middleCoeff j : ℚ) := by
        apply Finset.sum_congr rfl
        intro j hj
        exact middle_summand_thetaDPairing hr F j
    _ = 2 * ∑ j : Fin r, (F.middleCoeff j : ℚ) := by
        rw [Finset.mul_sum]
    _ = 2 * (F.middleMass : ℚ) := by
        rw [F.middleMass_eq_sum]
        push_cast
        rfl

/--
If the middle mass is zero, every nonnegative middle coefficient is zero.
-/
theorem middleCoeff_zero_of_middleMass_zero
    {r : ℕ}
    {lam : DrWeight r}
    (F : DominantFundamentalDecomposition r lam)
    (hmass : F.middleMass = 0)
    (j : Fin r) :
    F.middleCoeff j = 0 := by
  have hsum :
      ∑ k : Fin r, F.middleCoeff k = 0 := by
    have hm := F.middleMass_eq_sum
    omega

  have hle :
      F.middleCoeff j ≤ ∑ k : Fin r, F.middleCoeff k := by
    exact
      Finset.single_le_sum
        (fun k hk => Nat.zero_le (F.middleCoeff k))
        (Finset.mem_univ j)

  omega

/--
Zero middle mass forces the middle fundamental-weight sum itself to vanish.
This is derived from the actual coefficient sum, rather than stored as a
field of `DominantFundamentalDecomposition`.
-/
theorem middlePart_zero_of_middleMass_zero
    {r : ℕ}
    {lam : DrWeight r}
    (F : DominantFundamentalDecomposition r lam)
    (hmass : F.middleMass = 0) :
    F.middlePart = (fun _ : Fin r => (0 : ℚ)) := by
  rw [F.middlePart_eq_sum]
  funext x
  simp [middleCoeff_zero_of_middleMass_zero F hmass]

/--
Highest-root level of a dominant weight in terms of its nonnegative
fundamental coefficients:
  m_1 + m_{r-1} + m_r + 2 * (middle mass).
-/
theorem thetaDPairing_from_fundamental_decomposition
    {r : ℕ}
    (hr : 3 ≤ r)
    {lam : DrWeight r}
    (F : DominantFundamentalDecomposition r lam) :
    thetaDPairing lam =
      (F.vectorCoeff : ℚ) +
      (F.spinMinusCoeff : ℚ) +
      (F.spinPlusCoeff : ℚ) +
      2 * (F.middleMass : ℚ) := by
  calc
    thetaDPairing lam =
        thetaDPairing
          (wAdd
            (wSmul (F.vectorCoeff : ℚ) (eta r 1))
            (wAdd
              (wSmul (F.spinMinusCoeff : ℚ) (eta r (r - 1)))
              (wAdd
                (wSmul (F.spinPlusCoeff : ℚ) (eta r r))
                F.middlePart))) := by
          exact congrArg thetaDPairing F.reconstruct
    _ =
        (F.vectorCoeff : ℚ) +
        (F.spinMinusCoeff : ℚ) +
        (F.spinPlusCoeff : ℚ) +
        2 * (F.middleMass : ℚ) := by
          rw [thetaDPairing_add]
          rw [thetaDPairing_smul]
          rw [thetaDPairing_eta_one hr]
          rw [thetaDPairing_add]
          rw [thetaDPairing_smul]
          rw [thetaDPairing_eta_spin_minus hr]
          rw [thetaDPairing_add]
          rw [thetaDPairing_smul]
          rw [thetaDPairing_eta_spin_plus hr]
          rw [middleLevel_from_coefficients hr F]
          ring

/--
Pure natural-number arithmetic: if the D_r highest-root level is at most
one, then all middle coefficients vanish and at most one of the three
coefficient-one fundamental weights occurs, with coefficient exactly one.
-/
theorem fundamental_coefficients_level_one_cases
    {a b c m : ℕ}
    (h : a + b + c + 2 * m ≤ 1) :
    (a = 0 ∧ b = 0 ∧ c = 0 ∧ m = 0) ∨
    (a = 1 ∧ b = 0 ∧ c = 0 ∧ m = 0) ∨
    (a = 0 ∧ b = 1 ∧ c = 0 ∧ m = 0) ∨
    (a = 0 ∧ b = 0 ∧ c = 1 ∧ m = 0) := by
  omega

/--
The standard fundamental-weight decomposition plus the level-one bound
implies the four-way classification.  Thus the classification is now a
kernel-checked consequence rather than a field of `CasimirAverageData`.
-/
theorem dominant_level_one_from_fundamental_coefficients
    {r : ℕ}
    (hr : 3 ≤ r)
    {lam : DrWeight r}
    (F : DominantFundamentalDecomposition r lam)
    (hlevel : thetaDPairing lam ≤ 1) :
    ∃ k : DLevelOneKind, lam = levelOneWeight r k := by
  have htheta :=
    thetaDPairing_from_fundamental_decomposition hr F

  have hQ :
      (F.vectorCoeff : ℚ) +
        (F.spinMinusCoeff : ℚ) +
        (F.spinPlusCoeff : ℚ) +
        2 * (F.middleMass : ℚ) ≤ 1 := by
    rw [← htheta]
    exact hlevel

  have hNat :
      F.vectorCoeff + F.spinMinusCoeff + F.spinPlusCoeff +
          2 * F.middleMass ≤ 1 := by
    exact_mod_cast hQ

  rcases fundamental_coefficients_level_one_cases hNat with
      hzero | hvector | hspinMinus | hspinPlus

  · rcases hzero with ⟨hv, hm, hp, hmid⟩
    have hmiddleZero :=
      middlePart_zero_of_middleMass_zero F hmid
    refine ⟨.zero, ?_⟩
    calc
      lam =
          wAdd
            (wSmul (F.vectorCoeff : ℚ) (eta r 1))
            (wAdd
              (wSmul (F.spinMinusCoeff : ℚ) (eta r (r - 1)))
              (wAdd
                (wSmul (F.spinPlusCoeff : ℚ) (eta r r))
                F.middlePart)) := F.reconstruct
      _ = levelOneWeight r .zero := by
        rw [hv, hm, hp, hmiddleZero]
        funext x
        simp [levelOneWeight, wAdd, wSmul]

  · rcases hvector with ⟨hv, hm, hp, hmid⟩
    have hmiddleZero :=
      middlePart_zero_of_middleMass_zero F hmid
    refine ⟨.vector, ?_⟩
    calc
      lam =
          wAdd
            (wSmul (F.vectorCoeff : ℚ) (eta r 1))
            (wAdd
              (wSmul (F.spinMinusCoeff : ℚ) (eta r (r - 1)))
              (wAdd
                (wSmul (F.spinPlusCoeff : ℚ) (eta r r))
                F.middlePart)) := F.reconstruct
      _ = levelOneWeight r .vector := by
        rw [hv, hm, hp, hmiddleZero]
        funext x
        simp [levelOneWeight, wAdd, wSmul]

  · rcases hspinMinus with ⟨hv, hm, hp, hmid⟩
    have hmiddleZero :=
      middlePart_zero_of_middleMass_zero F hmid
    refine ⟨.spinMinus, ?_⟩
    calc
      lam =
          wAdd
            (wSmul (F.vectorCoeff : ℚ) (eta r 1))
            (wAdd
              (wSmul (F.spinMinusCoeff : ℚ) (eta r (r - 1)))
              (wAdd
                (wSmul (F.spinPlusCoeff : ℚ) (eta r r))
                F.middlePart)) := F.reconstruct
      _ = levelOneWeight r .spinMinus := by
        rw [hv, hm, hp, hmiddleZero]
        funext x
        simp [levelOneWeight, wAdd, wSmul]

  · rcases hspinPlus with ⟨hv, hm, hp, hmid⟩
    have hmiddleZero :=
      middlePart_zero_of_middleMass_zero F hmid
    refine ⟨.spinPlus, ?_⟩
    calc
      lam =
          wAdd
            (wSmul (F.vectorCoeff : ℚ) (eta r 1))
            (wAdd
              (wSmul (F.spinMinusCoeff : ℚ) (eta r (r - 1)))
              (wAdd
                (wSmul (F.spinPlusCoeff : ℚ) (eta r r))
                F.middlePart)) := F.reconstruct
      _ = levelOneWeight r .spinPlus := by
        rw [hv, hm, hp, hmiddleZero]
        funext x
        simp [levelOneWeight, wAdd, wSmul]

/--
Finite dimension-weighted constituent data.

The D_r part is now stored using actual coordinate weights:
* `drLevel_le_one` is Lemma 3.1 via `thetaDPairing`;
* `fundamental_decomposition` is the standard dominant-weight decomposition;
* the middle highest-root contribution and zero-mass statement are derived;
* the level-one four-way classification is then pure coefficient arithmetic;
* Lemma 5.7 supplies integral orthogonal coordinates;
* the two half-integral spinor representatives are excluded by Lean.

The four representatives and their highest-root levels are checked from
the existing `eta` coordinate formulas, and the zero/vector Casimir
values are computed from `drCasimir` below.
-/
structure CasimirAverageData (r : ℚ) (n : ℕ) where
  /-- Natural rank needed for the concrete D_r weight lattice. -/
  rankNat : ℕ
  rankNat_ge3 : 3 ≤ rankNat
  rank_cast : (rankNat : ℚ) = r

  weight : Fin n → ℚ
  a : Fin n → ℚ

  /-- Actual dominant D_r highest weight of each constituent. -/
  drWeight : Fin n → DrWeight rankNat

  weight_nonneg :
    ∀ i : Fin n, 0 ≤ weight i

  weight_sum :
    ∑ i : Fin n, weight i = 1

  a_nonneg :
    ∀ i : Fin n, 0 ≤ a i

  a_le_rank_minus_one :
    ∀ i : Fin n, a i ≤ r - 1

  /--
  Lemma 3.1, now stated directly using the already formalized
  highest-root pairing.
  -/
  drLevel_le_one :
    ∀ i : Fin n,
      thetaDPairing (drWeight i) ≤ 1

  /--
  Standard dominant-weight input: write every D_r highest weight as a
  nonnegative integral combination of fundamental weights.
  -/
  fundamental_decomposition :
    ∀ i : Fin n,
      DominantFundamentalDecomposition rankNat (drWeight i)

  CMJ : ℚ

  /-- Trace average written using the actual coordinate D_r Casimir. -/
  CMJ_eq_average :
    CMJ =
      ∑ i : Fin n,
        weight i *
          constituentCasimir r (a i) (drCasimir (drWeight i))

/-!
## Lemma 5.7 from affine integrality + Lemma 5.6 + cyclic generation

The direct field saying that every constituent has integral coordinates
has been removed.  The data below mirrors the paper:
* affine congruence gives integral coordinates for nu+rho;
* Lemma 5.6 gives lambda^H = nu+delta
  = (nu+rho) - (rho-delta);
* current generation changes D_r weights by roots ±delta_i±delta_j;
* G-generation changes them by vector weights ±delta_i;
* a finite generator word has the sum of these concrete shifts.
-/
structure Lemma57IntegralityData
    {r : ℚ}
    {n : ℕ}
    (D : CasimirAverageData r n) where
  /-- D_r restriction of nu+rho. -/
  nuPlusRhoDr : DrWeight D.rankNat

  /-- D_r component of the finite-W highest pair lambda^H. -/
  lambdaHDr : DrWeight D.rankNat

  /--
  Affine congruence / W-stability:
  nu+rho has integral orthogonal coordinates.
  -/
  affine_congruence_integral :
    HasIntegralCoordinates nuPlusRhoDr

  /--
  Lemma 5.6 / equation (5.15):
  lambda^H = nu+delta = (nu+rho) - (rho-delta).
  -/
  lemma_5_6_lambdaH :
    lambdaHDr =
      wAdd nuPlusRhoDr
        (wSmul (-1) (rhoMinusPremetShiftDr D.rankNat))

  /--
  A finite current/G generator word producing each constituent weight from
  the cyclic finite-W highest weight.
  -/
  generationSteps :
    Fin n → List (CyclicGeneratorStep D.rankNat)

  /--
  The constituent highest weight is obtained from lambda^H by the total
  root/vector displacement of that finite generator word.
  -/
  constituent_from_cyclic_generation :
    ∀ i : Fin n,
      D.drWeight i =
        wAdd lambdaHDr
          (cyclicGeneratorSequenceShift (generationSteps i))

/--
Lemma 5.6 plus affine integrality makes the finite-W highest pair
integral in the D_r orthogonal coordinates.
-/
theorem lambdaH_integral_from_affine_congruence
    {r : ℚ}
    {n : ℕ}
    (D : CasimirAverageData r n)
    (L : Lemma57IntegralityData D) :
    HasIntegralCoordinates L.lambdaHDr := by
  have hRhoDelta :
      HasIntegralCoordinates
        (rhoMinusPremetShiftDr D.rankNat) :=
    rhoMinusPremetShiftDr_integral D.rankNat_ge3

  have hMinusRhoDelta :
      HasIntegralCoordinates
        (wSmul (-1) (rhoMinusPremetShiftDr D.rankNat)) :=
    integralCoordinates_neg hRhoDelta

  rw [L.lemma_5_6_lambdaH]
  exact
    integralCoordinates_add
      L.affine_congruence_integral
      hMinusRhoDelta

/--
Full integrality conclusion needed from Lemma 5.7:
all D_r constituents of M_J have integral orthogonal coordinates.
-/
theorem drWeight_integral_coordinates_from_lemma_5_7
    {r : ℚ}
    {n : ℕ}
    (D : CasimirAverageData r n)
    (L : Lemma57IntegralityData D)
    (i : Fin n) :
    HasIntegralCoordinates (D.drWeight i) := by
  have hHighest :
      HasIntegralCoordinates L.lambdaHDr :=
    lambdaH_integral_from_affine_congruence D L

  rw [L.constituent_from_cyclic_generation i]
  exact
    integralCoordinates_add
      hHighest
      (cyclicGeneratorSequenceShift_integral
        (L.generationSteps i))

/--
Lemma 3.1 + the nonnegative fundamental-weight decomposition + Lemma 5.7
imply the D_r Casimir bound used in Proposition 5.8.  The four-way
classification is derived arithmetically, and spinor exclusion now follows
from affine integrality, Lemma 5.6, and cyclic root/vector generation.
-/
theorem dCasimir_le_vector_from_level_one_no_spinor
    {r : ℚ}
    {n : ℕ}
    (hr : 3 ≤ r)
    (D : CasimirAverageData r n)
    (L57 : Lemma57IntegralityData D)
    (i : Fin n) :
    drCasimir (D.drWeight i) ≤ 2 * r - 1 := by
  rcases dominant_level_one_from_fundamental_coefficients
      D.rankNat_ge3
      (D.fundamental_decomposition i)
      (D.drLevel_le_one i) with ⟨k, hk⟩

  have hIntKind :
      HasIntegralCoordinates (levelOneWeight D.rankNat k) := by
    rw [← hk]
    exact
      drWeight_integral_coordinates_from_lemma_5_7
        D L57 i

  have hallowed :
      k = .zero ∨ k = .vector :=
    integral_levelOneKind_no_spinor
      D.rankNat_ge3 k hIntKind

  have hNat :
      drCasimir (levelOneWeight D.rankNat k) ≤
        2 * (D.rankNat : ℚ) - 1 :=
    root_or_vector_casimir_le D.rankNat_ge3 k hallowed

  rw [hk]
  simpa [D.rank_cast] using hNat

/--
The dimension-weighted average of constituent Casimirs is bounded by
Cmax.  The D_r bound is now derived constituentwise from Lemma 3.1,
the four-way level-one classification, and Lemma 5.7.
-/
theorem CMJ_le_Cmax_from_constituents
    {r : ℚ}
    {n : ℕ}
    (hr : 3 ≤ r)
    (D : CasimirAverageData r n)
    (L57 : Lemma57IntegralityData D) :
    D.CMJ ≤ DTypeQuadraticCentralGap.Cmax r := by
  rw [D.CMJ_eq_average]
  calc
    (∑ i : Fin n,
        D.weight i *
          constituentCasimir r (D.a i) (drCasimir (D.drWeight i)))
        ≤
      ∑ i : Fin n,
        D.weight i * DTypeQuadraticCentralGap.Cmax r := by
          apply Finset.sum_le_sum
          intro i hi
          apply mul_le_mul_of_nonneg_left
          · exact
              constituentCasimir_le_Cmax
                hr
                (D.a_nonneg i)
                (D.a_le_rank_minus_one i)
                (dCasimir_le_vector_from_level_one_no_spinor
                  hr D L57 i)
          · exact D.weight_nonneg i
    _ =
      (∑ i : Fin n, D.weight i) *
        DTypeQuadraticCentralGap.Cmax r := by
          rw [Finset.sum_mul]
    _ = DTypeQuadraticCentralGap.Cmax r := by
          rw [D.weight_sum, one_mul]

/-!
## Weighted trace identity (3.5) + equation (4.7)

For Proposition 5.8, let `h` be the scalar by which the Ramond
conformal class `L` acts on the finite-dimensional module M_J.

The paper gives
  C(M_J) = N h + (r-1)/4                        (3.5)
and
  C - c0 = 2 N h + (r-1)/2,  c0=-r(r+2).       (4.7)

The final relation
  C = 2 C(M_J) - r(r+2)
is therefore algebraic and is derived below rather than stored as a
hypothesis.
-/

/-- N = k+h^vee = 2r+1 at level k=-1. -/
def levelShiftN (r : ℚ) : ℚ :=
  2 * r + 1

/-- Premet's central normalization c0=-r(r+2). -/
def premetCentralConstant (r : ℚ) : ℚ :=
  -r * (r + 2)

/--
Pure algebraic consequence of Proposition 3.2, equation (3.5), and
equation (4.7).
-/
theorem central_relation_from_weighted_trace
    {r C CMJ h : ℚ}
    (h35 :
      CMJ =
        levelShiftN r * h + (r - 1) / 4)
    (h47 :
      C - premetCentralConstant r =
        2 * levelShiftN r * h + (r - 1) / 2) :
    C = 2 * CMJ - r * (r + 2) := by
  unfold premetCentralConstant at h47
  linarith

/--
The representation-theoretic data entering Proposition 5.8.

`CMJ <= Cmax` is already derived internally from the constituent data.
The remaining external inputs are now exactly the paper's original
identities (3.5) and (4.7), rather than their final consequence.
-/
structure CentralGapData (r : ℚ) where
  C : ℚ
  constituentCount : ℕ
  averageData : CasimirAverageData r constituentCount

  /-- Ramond conformal scalar on M_J. -/
  h : ℚ

  /--
  Proposition 3.2 / equation (3.5):
  C(M_J) = N h + (r-1)/4.
  -/
  weighted_trace_identity :
    averageData.CMJ =
      levelShiftN r * h + (r - 1) / 4

  /--
  Equation (4.7), using c0=-r(r+2):
  C-c0 = 2Nh + (r-1)/2.
  -/
  equation_4_7 :
    C - premetCentralConstant r =
      2 * levelShiftN r * h + (r - 1) / 2

/--
Proposition 5.8 with C(M_J) <= Cmax derived internally from the
constituent data rather than assumed as a field.
-/
theorem proposition_5_8
    {r : ℚ}
    (hr : 3 ≤ r)
    (D : CentralGapData r)
    (L57 : Lemma57IntegralityData D.averageData) :
    D.C ≤ 2 - 2 / r ∧ D.C < 2 := by
  have hCMJ :
      D.averageData.CMJ ≤ DTypeQuadraticCentralGap.Cmax r :=
    CMJ_le_Cmax_from_constituents hr D.averageData L57

  have hcentral :
      D.C = 2 * D.averageData.CMJ - r * (r + 2) :=
    central_relation_from_weighted_trace
      D.weighted_trace_identity
      D.equation_4_7

  exact
    DTypeQuadraticCentralGap.proposition_5_8_arithmetic
      hr hCMJ hcentral

end DTypeProposition58Integration



/-! ================================================================
 INTEGRATION ROUND 4
 Proposition 5.12 numerical rigidity -> Proposition 5.13
================================================================ -/

namespace DTypeNodeIndexIntegration

open SubregularAffineCells.DTypeNodeRigidity

/--
Concrete Proposition-5.11 numerics attached to a zero-based Dynkin node
of `D_{r+2}`.
-/
def nodeNumericsAt
    (r : ℕ) (i : Fin (r + 2)) : NodeNumerics :=
  if i.val = 0 then
    nodeOneNumerics r
  else if i.val = 1 then
    nodeTwoNumerics r
  else if i.val ≤ r - 2 then
    middleNodeNumerics r (i.val + 1)
  else if i.val = r - 1 then
    branchNodeNumerics r
  else if i.val = r then
    spinPlusNodeNumerics r
  else
    spinMinusNodeNumerics r

/--
Numerical admissibility of a Dynkin node in type `D_{r+2}`:
both finite-dimensional bounds from Lemma 3.1 hold for the concrete
Proposition-5.11 node weight.
-/
def NodeAdmissible
    (r : ℕ) (i : Fin (r + 2)) : Prop :=
  (nodeNumericsAt r i).a1Coeff ≤ r - 1 ∧
  (nodeNumericsAt r i).drLevel ≤ 1

/--
The concrete numerical content of Proposition 5.12 forces the unique
admissible node to be paper-node 2.
-/
theorem nodeAdmissible_forces_value_one
    {r : ℕ}
    (hr : 3 ≤ r)
    (i : Fin (r + 2))
    (hadm : NodeAdmissible r i) :
    i.val = 1 := by
  by_cases h0 : i.val = 0
  · have hbad := nodeOne_violates_A1_bound hr
    have hbound :
        (nodeOneNumerics r).a1Coeff ≤ r - 1 := by
      have := hadm.1
      simpa [NodeAdmissible, nodeNumericsAt, h0] using this
    exact False.elim (hbad hbound)

  by_cases h1 : i.val = 1
  · exact h1

  by_cases hm : i.val ≤ r - 2
  · have hilo : 3 ≤ i.val + 1 := by omega
    have hihi : i.val + 1 ≤ r - 1 := by omega
    have hr4 : 4 ≤ r := by omega
    have hbad :=
      middleNode_violates_Dr_bound hr4 hilo hihi
    have hbound :
        (middleNodeNumerics r (i.val + 1)).drLevel ≤ 1 := by
      have := hadm.2
      simpa [NodeAdmissible, nodeNumericsAt, h0, h1, hm] using this
    exact False.elim (hbad hbound)

  by_cases hb : i.val = r - 1
  · have hbad := branchNode_violates_Dr_bound hr
    have hbound :
        (branchNodeNumerics r).drLevel ≤ 1 := by
      have := hadm.2
      simpa only [
        NodeAdmissible,
        nodeNumericsAt,
        ite_eq_right h0,
        ite_eq_right h1,
        ite_eq_right hm,
        ite_eq_left hb
      ] using this
    exact False.elim (hbad hbound)

  by_cases hp : i.val = r
  · have hbad := spinPlusNode_violates_Dr_bound hr
    have hbound :
        (spinPlusNodeNumerics r).drLevel ≤ 1 := by
      have := hadm.2
      simpa only [
        NodeAdmissible,
        nodeNumericsAt,
        ite_eq_right h0,
        ite_eq_right h1,
        ite_eq_right hm,
        ite_eq_right hb,
        ite_eq_left hp
      ] using this
    exact False.elim (hbad hbound)

  · have hbad := spinMinusNode_violates_Dr_bound hr
    have hbound :
        (spinMinusNodeNumerics r).drLevel ≤ 1 := by
      have := hadm.2
      simpa [NodeAdmissible, nodeNumericsAt, h0, h1, hm, hb, hp] using this
    exact False.elim (hbad hbound)

/--
Lower-level representation-theoretic bridge for Proposition 5.12.

No field states `NodeAdmissible`.  Instead it exposes the actual chain:
* candidate-ideal containment makes the node module a `B_ell`-module;
* Lemma 3.1 gives the two finite-dimensional bounds;
* Proposition 5.11 identifies the module's two numerical invariants with
  the concrete node weight calculated in Appendix A.
-/
structure PrimitiveNodeBoundsBridge
    {ell r : ℕ}
    (hRank : ell = r + 2)
    (D : DTypeMinimalOrbitRigidity.PrimitiveData ell)
    (Jmu : D.Ideal) where
  FiniteWModule : Type
  moduleOfNode : Fin ell → FiniteWModule

  IsBModule : FiniteWModule → Prop
  a1Coeff : FiniteWModule → ℕ
  drLevel : FiniteWModule → ℚ

  /--
  If the candidate ideal is contained in the primitive node ideal,
  the corresponding simple finite-W module factors through `B_ell`.
  -/
  candidate_ideal_gives_Bmodule :
    ∀ i : Fin ell,
      Jmu = D.Jnode i →
      IsBModule (moduleOfNode i)

  /-- Lemma 3.1 finite-dimensional bounds for every `B_ell`-module. -/
  lemma_3_1_bounds :
    ∀ M : FiniteWModule,
      IsBModule M →
      a1Coeff M ≤ r - 1 ∧
      drLevel M ≤ 1

  /--
  Proposition 5.11 / Appendix A:
  the highest-weight invariants of the node module are the concrete
  `nodeNumericsAt` values.
  -/
  proposition_5_11_numerics :
    ∀ i : Fin ell,
      a1Coeff (moduleOfNode i) =
          (nodeNumericsAt r (Fin.cast hRank i)).a1Coeff ∧
      drLevel (moduleOfNode i) =
          (nodeNumericsAt r (Fin.cast hRank i)).drLevel

/--
The three lower-level inputs above imply numerical node admissibility.
This replaces the former `admissible_of_node` structure field.
-/
theorem nodeAdmissible_from_lemma_3_1_and_proposition_5_11
    {ell r : ℕ}
    {hRank : ell = r + 2}
    (D : DTypeMinimalOrbitRigidity.PrimitiveData ell)
    (Jmu : D.Ideal)
    (B : PrimitiveNodeBoundsBridge hRank D Jmu)
    (i : Fin ell)
    (hi : Jmu = D.Jnode i) :
    NodeAdmissible r (Fin.cast hRank i) := by
  have hB :
      B.IsBModule (B.moduleOfNode i) :=
    B.candidate_ideal_gives_Bmodule i hi

  have h31 :
      B.a1Coeff (B.moduleOfNode i) ≤ r - 1 ∧
      B.drLevel (B.moduleOfNode i) ≤ 1 :=
    B.lemma_3_1_bounds (B.moduleOfNode i) hB

  have h511 := B.proposition_5_11_numerics i

  constructor
  · rw [← h511.1]
    exact h31.1
  · rw [← h511.2]
    exact h31.2

/--
Concrete Proposition 5.12 constructs the `NodeTwoRigidity` interface
required by Proposition 5.13.

The node-two conclusion is now derived from:
candidate descent -> Lemma 3.1 -> Proposition 5.11 -> numerical rigidity.
-/
theorem nodeTwoRigidity_from_proposition_5_12
    {ell r : ℕ}
    (hell : 2 ≤ ell)
    (hr : 3 ≤ r)
    (hRank : ell = r + 2)
    (D : DTypeMinimalOrbitRigidity.PrimitiveData ell)
    (Jmu : D.Ideal)
    (B : PrimitiveNodeBoundsBridge hRank D Jmu) :
    DTypeMinimalOrbitRigidity.PrimitiveData.NodeTwoRigidity
      D hell Jmu := by
  intro i hi

  have hadm :
      NodeAdmissible r (Fin.cast hRank i) :=
    nodeAdmissible_from_lemma_3_1_and_proposition_5_11
      D Jmu B i hi

  have hcast :
      (Fin.cast hRank i).val = 1 :=
    nodeAdmissible_forces_value_one
      hr (Fin.cast hRank i) hadm

  have hval : i.val = 1 := by
    simpa using hcast

  apply Fin.ext
  simpa [DTypeMinimalOrbitRigidity.PrimitiveData.nodeTwo] using hval

end DTypeNodeIndexIntegration

/-! ================================================================
 INTEGRATION ROUND 2
 Proposition 5.5 / Proposition 5.13 -> Theorem 5.14
================================================================ -/

namespace DTypePaperIntegrationRound2

/-!
## 1. Concrete zero-orbit bridge

This bridge records the coordinate parametrization needed to feed a
weight in the zero-orbit branch into the verified Propositions 5.4 and 5.5,
and now enforces the paper's rank convention `r = ell - 2`.
-/

structure ZeroOrbitCoordinateBridge
    {ell : ℕ}
    (E : DTypeExhaustion.ExhaustionData ell) where
  r : ℕ

  /-- Paper convention used throughout Sections 3--5: r = ell - 2. -/
  rank_relation : ell = r + 2

  hr : 3 ≤ r
  x1 : E.Weight → ℕ
  x2 : E.Weight → ℕ
  c  : E.Weight → ℕ
  w  : E.Weight → DTypeZeroOrbitSigned.SignedPermutation r
  q  : E.Weight → Fin (r + 2) → ℤ
  identifyVacuum :
    ∀ μ : E.Weight,
      c μ = 0 →
      x1 μ = 0 →
      x2 μ = 0 →
      μ = E.mu0

/--
The bridge rank is literally the paper's r = ell - 2.
This prevents the zero-orbit calculation from being instantiated at an
unrelated auxiliary D_r.
-/
theorem zeroOrbitRank_eq_ell_sub_two
    {ell : ℕ}
    {E : DTypeExhaustion.ExhaustionData ell}
    (B : ZeroOrbitCoordinateBridge E) :
    B.r = ell - 2 := by
  have hRank : ell = B.r + 2 := B.rank_relation
  omega

/--
The zero-orbit modulus N=2r+1 is therefore the affine modulus
2ell-3 appearing in Theorem 5.14.
-/
theorem zeroOrbitModulus_eq_affineModulus
    {ell : ℕ}
    {E : DTypeExhaustion.ExhaustionData ell}
    (B : ZeroOrbitCoordinateBridge E) :
    2 * B.r + 1 = 2 * ell - 3 := by
  have hRank : ell = B.r + 2 := B.rank_relation
  omega


/-- Paper notation a=x1-x2, cast to rational arithmetic for Proposition 5.4. -/
def zeroOrbitA
    {ell : ℕ}
    {E : DTypeExhaustion.ExhaustionData ell}
    (B : ZeroOrbitCoordinateBridge E)
    (μ : E.Weight) : ℚ :=
  ((B.x1 μ - B.x2 μ : ℕ) : ℚ)

/-- Paper notation s=x1+x2, cast to rational arithmetic for Proposition 5.4. -/
def zeroOrbitS
    {ell : ℕ}
    {E : DTypeExhaustion.ExhaustionData ell}
    (B : ZeroOrbitCoordinateBridge E)
    (μ : E.Weight) : ℚ :=
  ((B.x1 μ + B.x2 μ : ℕ) : ℚ)

/-- The D_r vector-coset parameter c, cast to rational arithmetic. -/
def zeroOrbitC
    {ell : ℕ}
    {E : DTypeExhaustion.ExhaustionData ell}
    (B : ZeroOrbitCoordinateBridge E)
    (μ : E.Weight) : ℚ :=
  (B.c μ : ℚ)

/--
Proposition 5.4 wired to the zero-orbit coordinates.

The only non-elementary input here is exactly inequality (5.10).
The conclusion is returned in the natural-number form required by
Proposition 5.5:
  x1+x2 < 2r+1.
-/
theorem zeroOrbitEnergyGap_from_proposition_5_4
    {ell : ℕ}
    (E : DTypeExhaustion.ExhaustionData ell)
    (B : ZeroOrbitCoordinateBridge E)
    (μ : E.Weight)
    (hxorder : B.x2 μ ≤ B.x1 μ)
    (hadiff : B.x1 μ ≤ B.x2 μ + (B.r - 1))
    (henergy :
      zeroOrbitS B μ ^ 2 ≤
        4 * zeroOrbitA B μ * (B.r : ℚ) -
          zeroOrbitA B μ ^ 2 +
          4 * (B.r : ℚ) + 6 - 4 / (B.r : ℚ) -
          2 * zeroOrbitC B μ * (2 * (B.r : ℚ) - 1)) :
    B.x1 μ + B.x2 μ < 2 * B.r + 1 := by
  have hrNat : 3 ≤ B.r := B.hr

  have hrQ : (3 : ℚ) ≤ (B.r : ℚ) := by
    exact_mod_cast hrNat

  have ha0 : 0 ≤ zeroOrbitA B μ := by
    unfold zeroOrbitA
    positivity

  have harNat :
      B.x1 μ - B.x2 μ ≤ B.r - 1 := by
    have horder := hxorder
    have hdiff := hadiff
    omega

  have harCast :
      zeroOrbitA B μ ≤ ((B.r - 1 : ℕ) : ℚ) := by
    unfold zeroOrbitA
    exact_mod_cast harNat

  have hr1 : 1 ≤ B.r := by
    omega
  have hcast :
      ((B.r - 1 : ℕ) : ℚ) = (B.r : ℚ) - 1 := by
    rw [Nat.cast_sub hr1]
    norm_num

  have harQ :
      zeroOrbitA B μ ≤ (B.r : ℚ) - 1 := by
    rw [← hcast]
    exact harCast

  have hcQ : 0 ≤ zeroOrbitC B μ := by
    unfold zeroOrbitC
    positivity

  have hsQ : 0 ≤ zeroOrbitS B μ := by
    unfold zeroOrbitS
    positivity

  have hgapQ :
      zeroOrbitS B μ < DTypeZeroOrbit.N (B.r : ℚ) :=
    DTypeZeroOrbit.proposition_5_4_energy_gap
      hrQ ha0 harQ hcQ hsQ henergy

  unfold zeroOrbitS DTypeZeroOrbit.N at hgapQ
  have hgapNat :
      B.x1 μ + B.x2 μ < 2 * B.r + 1 := by
    exact_mod_cast hgapQ
  exact hgapNat

/--
The same Proposition 5.4 gap written in the affine-paper modulus
`2*ell-3`.  This theorem explicitly consumes `rank_relation`.
-/
theorem zeroOrbitEnergyGap_affineModulus
    {ell : ℕ}
    (E : DTypeExhaustion.ExhaustionData ell)
    (B : ZeroOrbitCoordinateBridge E)
    (μ : E.Weight)
    (hxorder : B.x2 μ ≤ B.x1 μ)
    (hadiff : B.x1 μ ≤ B.x2 μ + (B.r - 1))
    (henergy :
      zeroOrbitS B μ ^ 2 ≤
        4 * zeroOrbitA B μ * (B.r : ℚ) -
          zeroOrbitA B μ ^ 2 +
          4 * (B.r : ℚ) + 6 - 4 / (B.r : ℚ) -
          2 * zeroOrbitC B μ * (2 * (B.r : ℚ) - 1)) :
    B.x1 μ + B.x2 μ < 2 * ell - 3 := by
  have hgap :
      B.x1 μ + B.x2 μ < 2 * B.r + 1 :=
    zeroOrbitEnergyGap_from_proposition_5_4
      E B μ hxorder hadiff henergy
  rw [zeroOrbitModulus_eq_affineModulus B] at hgap
  exact hgap

/--
The full Proposition 5.5 theorem constructs the abstract
`ZeroOrbitRigidity` interface required by Theorem 5.14.
-/
theorem zeroOrbitRigidity_from_proposition_5_5
    {ell : ℕ}
    (E : DTypeExhaustion.ExhaustionData ell)
    (B : ZeroOrbitCoordinateBridge E)
    (hcoords :
      ∀ μ : E.Weight,
        E.CandidateIdealCondition μ →
        E.AffineCongruence μ →
        E.ZeroOrbitBranch μ →
        B.x2 μ ≤ B.x1 μ ∧
        B.c μ ≤ B.x2 μ ∧
        (B.c μ = 0 ∨ B.c μ = 1) ∧
        B.x1 μ ≤ B.x2 μ + (B.r - 1))
    (henergy :
      ∀ μ : E.Weight,
        E.CandidateIdealCondition μ →
        E.AffineCongruence μ →
        E.ZeroOrbitBranch μ →
        zeroOrbitS B μ ^ 2 ≤
          4 * zeroOrbitA B μ * (B.r : ℚ) -
            zeroOrbitA B μ ^ 2 +
            4 * (B.r : ℚ) + 6 - 4 / (B.r : ℚ) -
            2 * zeroOrbitC B μ * (2 * (B.r : ℚ) - 1))
    (hwitness :
      ∀ μ : E.Weight,
        E.CandidateIdealCondition μ →
        E.AffineCongruence μ →
        E.ZeroOrbitBranch μ →
        DTypeZeroOrbitSigned.HasAffineWitness
          B.r (B.x1 μ) (B.x2 μ) (B.c μ)
          (B.w μ) (B.q μ))
    (hroot :
      ∀ μ : E.Weight,
        E.CandidateIdealCondition μ →
        E.AffineCongruence μ →
        E.ZeroOrbitBranch μ →
        DTypeZeroOrbitSigned.InDRootLatticeParity
          B.r B.hr (B.q μ)) :
    DTypeExhaustion.ExhaustionData.ZeroOrbitRigidity E := by
  intro μ hI hcong hz
  rcases hcoords μ hI hcong hz with
    ⟨hxorder, hcdom, hc, hadiff⟩

  have hsum :
      B.x1 μ + B.x2 μ < 2 * B.r + 1 :=
    zeroOrbitEnergyGap_from_proposition_5_4
      E B μ hxorder hadiff (henergy μ hI hcong hz)

  have hzero :=
    DTypeZeroOrbitSigned.proposition_5_5_full_root_lattice
      B.hr
      hxorder
      hcdom
      hc
      hadiff
      hsum
      (B.w μ)
      (B.q μ)
      (hwitness μ hI hcong hz)
      (hroot μ hI hcong hz)
  exact B.identifyVacuum μ hzero.1 hzero.2.1 hzero.2.2

/-!
## 2. Proposition 5.13 -> minimal-orbit branch
-/

structure MinimalOrbitBridge
    {ell : ℕ}
    (E : DTypeExhaustion.ExhaustionData ell) where
  r : ℕ
  rank_relation : ell = r + 2
  hr : 3 ≤ r

  Ideal : Type
  Jnode : Fin ell → Ideal
  Jmu : E.Weight → Ideal

  /-
  Proposition 5.8 + Lemma 5.9 -> Proposition 5.10 data.
  `q μ` records the affine root-lattice displacement in
  μ+ρ = wρ + N q.  Proposition 5.8 now reuses the same constituent
  average / trace-identity package formalized earlier, rather than a
  separately assumed upper bound.
  -/
  q :
    E.Weight →
      SubregularAffineCells.DTypeNormGap.DRootVector r

  q_in_root_lattice :
    ∀ μ : E.Weight,
      E.CandidateIdealCondition μ →
      E.AffineCongruence μ →
      E.MinimalOrbitBranch μ →
      SubregularAffineCells.DTypeNormGap.InDRootLattice (q μ)

  /--
  Full Proposition-5.8 input package for M_J.

  This contains the constituent average from Lemma 3.1 and the explicit
  level-one D_r data.  Lemma 5.7 is supplied separately only after affine
  congruence is consumed, together with the original
  weighted trace identity (3.5) and equation
  (4.7).  It does NOT contain either `CMJ <= Cmax` or the final central
  relation; both are derived by Lean from this package.
  -/
  centralGapData :
    E.Weight →
      DTypeProposition58Integration.CentralGapData (r : ℚ)

  /--
  Lemma 5.7 data for the M_J attached to μ.

  Crucially this is available only after consuming the affine congruence:
  affine integrality -> Lemma 5.6 highest pair -> cyclic root/vector shifts.
  -/
  lemma57IntegralityData :
    ∀ μ : E.Weight,
      E.CandidateIdealCondition μ →
      E.AffineCongruence μ →
      E.MinimalOrbitBranch μ →
      DTypeProposition58Integration.Lemma57IntegralityData
        (centralGapData μ).averageData

  /--
  Equation (5.13): the quadratic central scalar is the affine-lattice
  norm gap.  This is kept separate from Proposition 5.8's central
  relation, so the latter is derived rather than assumed.
  -/
  normGap_eq_central_scalar :
    ∀ μ : E.Weight,
      E.CandidateIdealCondition μ →
      E.AffineCongruence μ →
      E.MinimalOrbitBranch μ →
      (SubregularAffineCells.DTypeNormGap.normGap (q μ) : ℚ) =
        (centralGapData μ).C

  /--
  Petukhov's external theorem, scoped to exactly what is needed after
  Proposition 5.10: in the minimal associated-variety branch, a regular
  integral primitive ideal is one of the Dynkin-node ideals.
  -/
  petukhov_node_classification :
    ∀ μ : E.Weight,
      E.MinimalOrbitBranch μ →
      SubregularAffineCells.DTypeNormGap.InTypeDWeylOrbit
        (SubregularAffineCells.DTypeNormGap.toAmbient
          (SubregularAffineCells.DTypeNormGap.rhoVector r))
        (SubregularAffineCells.DTypeNormGap.toAmbient
          (SubregularAffineCells.DTypeNormGap.zetaVector (q μ))) →
      ∃ i : Fin ell, Jmu μ = Jnode i

namespace MinimalOrbitBridge

def toPrimitiveData
    {ell : ℕ}
    {E : DTypeExhaustion.ExhaustionData ell}
    (B : MinimalOrbitBridge E) :
    DTypeMinimalOrbitRigidity.PrimitiveData ell where
  Weight := E.Weight
  Ideal := B.Ideal
  Ann := B.Jmu
  Jnode := B.Jnode
  muPath := E.muPath

/--
Proposition 5.10 itself, in the exact regular-central-character form
used twice below: once for Petukhov's primitive-fibre classification,
and once for the Kazhdan--Lusztig primitive-ideal/left-cell theorem.
-/
theorem regularCentralCharacter_from_proposition_5_10
    {ell : ℕ}
    {E : DTypeExhaustion.ExhaustionData ell}
    (B : MinimalOrbitBridge E)
    (μ : E.Weight)
    (hI : E.CandidateIdealCondition μ)
    (hcong : E.AffineCongruence μ)
    (hm : E.MinimalOrbitBranch μ) :
    SubregularAffineCells.DTypeNormGap.InTypeDWeylOrbit
      (SubregularAffineCells.DTypeNormGap.toAmbient
        (SubregularAffineCells.DTypeNormGap.rhoVector B.r))
      (SubregularAffineCells.DTypeNormGap.toAmbient
        (SubregularAffineCells.DTypeNormGap.zetaVector (B.q μ))) := by
  let D58 := B.centralGapData μ

  have hrQ : (3 : ℚ) ≤ (B.r : ℚ) := by
    exact_mod_cast B.hr

  /-
  Lemma 3.1 + Lemma 5.7 + normalized constituent averaging.
  -/
  have hL57 :
      DTypeProposition58Integration.Lemma57IntegralityData
        D58.averageData := by
    simpa [D58] using
      B.lemma57IntegralityData μ hI hcong hm

  have hCMJ :
      D58.averageData.CMJ ≤
        DTypeQuadraticCentralGap.Cmax (B.r : ℚ) :=
    DTypeProposition58Integration.CMJ_le_Cmax_from_constituents
      hrQ D58.averageData hL57

  /-
  Weighted trace identity (3.5) + equation (4.7).
  -/
  have hcentral :
      D58.C =
        2 * D58.averageData.CMJ -
          (B.r : ℚ) * ((B.r : ℚ) + 2) :=
    DTypeProposition58Integration.central_relation_from_weighted_trace
      D58.weighted_trace_identity
      D58.equation_4_7

  /-
  Equation (5.13) now connects the lattice norm gap to the central scalar;
  the Proposition-5.8 relation itself has already been derived above.
  -/
  have hrel :
      (SubregularAffineCells.DTypeNormGap.normGap (B.q μ) : ℚ) =
        2 * D58.averageData.CMJ -
          (B.r : ℚ) * ((B.r : ℚ) + 2) := by
    calc
      (SubregularAffineCells.DTypeNormGap.normGap (B.q μ) : ℚ)
          = D58.C :=
        B.normGap_eq_central_scalar μ hI hcong hm
      _ =
          2 * D58.averageData.CMJ -
            (B.r : ℚ) * ((B.r : ℚ) + 2) :=
        hcentral

  exact
    DTypePaperIntegrationRound3.proposition_5_10_from_5_8_and_5_9
      B.hr
      (B.q μ)
      (B.q_in_root_lattice μ hI hcong hm)
      D58.averageData.CMJ
      hCMJ
      hrel

/--
Proposition 5.10 followed by Petukhov's regular-minimal-fibre theorem.
`RegularMinimalFibre` is therefore derived rather than assumed.
-/
theorem regularMinimalFibre_from_proposition_5_10
    {ell : ℕ}
    {E : DTypeExhaustion.ExhaustionData ell}
    (B : MinimalOrbitBridge E)
    (μ : E.Weight)
    (hI : E.CandidateIdealCondition μ)
    (hcong : E.AffineCongruence μ)
    (hm : E.MinimalOrbitBranch μ) :
    DTypeMinimalOrbitRigidity.PrimitiveData.RegularMinimalFibre
      B.toPrimitiveData (B.Jmu μ) := by
  have hregularOrbit :=
    regularCentralCharacter_from_proposition_5_10
      B μ hI hcong hm
  exact B.petukhov_node_classification μ hm hregularOrbit

end MinimalOrbitBridge

/--
Lower-level external interface for the final left-cell step of
Proposition 5.13.

The previous `hleft` field directly stated
  J(μ)=J_{2,ell} -> μ is a path weight.
Here the paper's two separate ingredients are exposed:

1. Duflo--Joseph/Kazhdan--Lusztig at regular integral central character:
   equality with J_{2,ell} puts the Weyl label in the left cell of s2;
2. the finite subregular left cell of s2 consists exactly of the path
   words z_1,...,z_ell.

The final conversion z_i ρ-ρ = μ_i is kept explicit as well.
-/
structure LeftCellBridge
    {ell : ℕ}
    {E : DTypeExhaustion.ExhaustionData ell}
    (B : MinimalOrbitBridge E)
    (hell : 2 ≤ ell) where
  WeylElement : Type
  SameLeftCell : WeylElement → WeylElement → Prop

  elementOfWeight : E.Weight → WeylElement
  s2 : WeylElement
  pathWord : Fin ell → WeylElement

  /--
  Regular-integral primitive-ideal equality implies the KL left-cell
  relation with s2.
  -/
  kl_left_cell_from_annihilator :
    ∀ μ : E.Weight,
      SubregularAffineCells.DTypeNormGap.InTypeDWeylOrbit
        (SubregularAffineCells.DTypeNormGap.toAmbient
          (SubregularAffineCells.DTypeNormGap.rhoVector B.r))
        (SubregularAffineCells.DTypeNormGap.toAmbient
          (SubregularAffineCells.DTypeNormGap.zetaVector (B.q μ))) →
      B.Jmu μ =
        B.Jnode
          (DTypeMinimalOrbitRigidity.PrimitiveData.nodeTwo hell) →
      SameLeftCell (elementOfWeight μ) s2

  /--
  Bonnafé/Petukhov subregular-cell classification:
  every Weyl element in the left cell of s2 is one of the path words.
  -/
  subregular_left_cell_is_paths :
    ∀ x : WeylElement,
      SameLeftCell x s2 →
      ∃ i : Fin ell, x = pathWord i

  /-- Proposition 2.2 path computation: z_i ρ-ρ = μ_i. -/
  path_word_recovers_weight :
    ∀ μ : E.Weight,
      ∀ i : Fin ell,
        elementOfWeight μ = pathWord i →
        μ = E.muPath i

/--
The final path-weight conclusion of Proposition 5.13, derived from
Proposition 5.10 regularity + KL primitive-ideal equality + the explicit
subregular path-word classification.
-/
theorem pathWeight_from_KL_subregular_cell
    {ell : ℕ}
    (hell : 2 ≤ ell)
    (E : DTypeExhaustion.ExhaustionData ell)
    (B : MinimalOrbitBridge E)
    (L : LeftCellBridge B hell)
    (μ : E.Weight)
    (hI : E.CandidateIdealCondition μ)
    (hcong : E.AffineCongruence μ)
    (hm : E.MinimalOrbitBranch μ)
    (hJ2 :
      B.Jmu μ =
        B.Jnode
          (DTypeMinimalOrbitRigidity.PrimitiveData.nodeTwo hell)) :
    ∃ i : Fin ell, μ = E.muPath i := by
  have hregular :=
    B.regularCentralCharacter_from_proposition_5_10
      μ hI hcong hm

  have hcell :
      L.SameLeftCell (L.elementOfWeight μ) L.s2 :=
    L.kl_left_cell_from_annihilator μ hregular hJ2

  rcases L.subregular_left_cell_is_paths
      (L.elementOfWeight μ) hcell with ⟨i, hi⟩

  exact ⟨i, L.path_word_recovers_weight μ i hi⟩

/--
The already verified logical core of Proposition 5.13 constructs the
`MinimalOrbitRigidity` interface required by Theorem 5.14.

The remaining inputs here are the genuinely representation-theoretic ones:
Petukhov's node classification after Proposition 5.10, the lower-level
finite-W/Lemma-3.1/Proposition-5.11 node bridge, the regular-integral
KL primitive-ideal/left-cell theorem, and the subregular path-word
classification.  Regularity, node-two rigidity, and the final path-weight
conclusion are now composed internally.
-/
theorem minimalOrbitRigidity_from_proposition_5_13
    {ell : ℕ}
    (hell : 2 ≤ ell)
    (E : DTypeExhaustion.ExhaustionData ell)
    (B : MinimalOrbitBridge E)
    (hnodeBounds :
      ∀ μ : E.Weight,
        E.CandidateIdealCondition μ →
        E.AffineCongruence μ →
        E.MinimalOrbitBranch μ →
        DTypeNodeIndexIntegration.PrimitiveNodeBoundsBridge
          B.rank_relation B.toPrimitiveData (B.Jmu μ))
    (L : LeftCellBridge B hell) :
    DTypeExhaustion.ExhaustionData.MinimalOrbitRigidity E := by
  intro μ hI hcong hm

  have hregular :
      DTypeMinimalOrbitRigidity.PrimitiveData.RegularMinimalFibre
        B.toPrimitiveData (B.Jmu μ) :=
    B.regularMinimalFibre_from_proposition_5_10 μ hI hcong hm

  have hrigid :
      DTypeMinimalOrbitRigidity.PrimitiveData.NodeTwoRigidity
        B.toPrimitiveData hell (B.Jmu μ) :=
    DTypeNodeIndexIntegration.nodeTwoRigidity_from_proposition_5_12
      hell
      B.hr
      B.rank_relation
      B.toPrimitiveData
      (B.Jmu μ)
      (hnodeBounds μ hI hcong hm)

  have hJ2 :
      B.Jmu μ =
        B.Jnode
          (DTypeMinimalOrbitRigidity.PrimitiveData.nodeTwo hell) :=
    DTypeMinimalOrbitRigidity.PrimitiveData.annihilator_is_node_two
      hell B.toPrimitiveData (B.Jmu μ) hregular hrigid

  exact
    pathWeight_from_KL_subregular_cell
      hell E B L μ hI hcong hm hJ2

/-!
## 3. Theorem 5.14 with the two branch interfaces eliminated
-/

/--
Integrated Theorem 5.14.

Compared with the earlier standalone theorem, `hzero` and `hminimal` are no
longer arguments.  They are built respectively from Proposition 5.5 and
Proposition 5.13.
-/
theorem theorem_5_14_from_propositions_5_5_and_5_13
    {ell : ℕ}
    (hell : 5 ≤ ell)
    (E : DTypeExhaustion.ExhaustionData ell)
    (hassoc :
      DTypeExhaustion.ExhaustionData.AssociatedVarietyDichotomy E)

    (BZ : ZeroOrbitCoordinateBridge E)
    (hcoords :
      ∀ μ : E.Weight,
        E.CandidateIdealCondition μ →
        E.AffineCongruence μ →
        E.ZeroOrbitBranch μ →
        BZ.x2 μ ≤ BZ.x1 μ ∧
        BZ.c μ ≤ BZ.x2 μ ∧
        (BZ.c μ = 0 ∨ BZ.c μ = 1) ∧
        BZ.x1 μ ≤ BZ.x2 μ + (BZ.r - 1))
    (henergy :
      ∀ μ : E.Weight,
        E.CandidateIdealCondition μ →
        E.AffineCongruence μ →
        E.ZeroOrbitBranch μ →
        zeroOrbitS BZ μ ^ 2 ≤
          4 * zeroOrbitA BZ μ * (BZ.r : ℚ) -
            zeroOrbitA BZ μ ^ 2 +
            4 * (BZ.r : ℚ) + 6 - 4 / (BZ.r : ℚ) -
            2 * zeroOrbitC BZ μ * (2 * (BZ.r : ℚ) - 1))
    (hwitness :
      ∀ μ : E.Weight,
        E.CandidateIdealCondition μ →
        E.AffineCongruence μ →
        E.ZeroOrbitBranch μ →
        DTypeZeroOrbitSigned.HasAffineWitness
          BZ.r (BZ.x1 μ) (BZ.x2 μ) (BZ.c μ)
          (BZ.w μ) (BZ.q μ))
    (hroot :
      ∀ μ : E.Weight,
        E.CandidateIdealCondition μ →
        E.AffineCongruence μ →
        E.ZeroOrbitBranch μ →
        DTypeZeroOrbitSigned.InDRootLatticeParity
          BZ.r BZ.hr (BZ.q μ))

    (BM : MinimalOrbitBridge E)
    (hnodeBounds :
      ∀ μ : E.Weight,
        E.CandidateIdealCondition μ →
        E.AffineCongruence μ →
        E.MinimalOrbitBranch μ →
        DTypeNodeIndexIntegration.PrimitiveNodeBoundsBridge
          BM.rank_relation BM.toPrimitiveData (BM.Jmu μ))
    (leftCellBridge :
      LeftCellBridge BM (show 2 ≤ ell by omega))

    (μ : E.Weight)
    (hI : E.CandidateIdealCondition μ)
    (hcong : E.AffineCongruence μ) :
    DTypeExhaustion.ExhaustionData.IsCandidate E μ := by
  have hzero :
      DTypeExhaustion.ExhaustionData.ZeroOrbitRigidity E :=
    zeroOrbitRigidity_from_proposition_5_5
      E BZ hcoords henergy hwitness hroot
  have hminimal :
      DTypeExhaustion.ExhaustionData.MinimalOrbitRigidity E :=
    minimalOrbitRigidity_from_proposition_5_13
      (show 2 ≤ ell by omega)
      E BM hnodeBounds leftCellBridge
  exact
    DTypeExhaustion.ExhaustionData.theorem_5_14_exhaustion
      hell E hassoc hzero hminimal μ hI hcong

end DTypePaperIntegrationRound2




/-! ================================================================
 INTEGRATION ROUND 5
 Shared paper data and Theorem 5.14 -> Theorem 6.1 -> Theorem 6.2
================================================================ -/

namespace DTypeFilteredZhuIntegration

/--
A lower-level formal interface for Lemma 3.4.

The previous draft stored two large conclusions directly:
`filtered_zhu_containment` and `joseph_minimal_dichotomy`.
Here we expose the actual geometric chain used in the paper:

1. the Poisson surjection gives
   `candidatePBWVariety ⊂ minimalClosure`;
2. quotienting by a primitive annihilator gives
   `associatedVariety μ ⊂ candidatePBWVariety`;
3. Joseph irreducibility identifies the associated variety with the
   closure of a single nilpotent orbit;
4. the unique minimal nonzero nilpotent orbit leaves only the zero and
   minimal closures.
-/
structure FilteredZhuData
    {ell : ℕ}
    (E : DTypeExhaustion.ExhaustionData ell) where
  Primitive : E.Weight → Prop

  Variety : Type
  Orbit : Type

  ContainsVariety : Variety → Variety → Prop
  associatedVariety : E.Weight → Variety

  candidatePBWVariety : Variety
  minimalClosure : Variety
  zeroVariety : Variety

  /-
  Abstract Poisson-algebra layer for the standard map
    R_{Q_ell} -> gr A(Q_ell).
  We only expose the functorial data needed to pass to spectra.
  -/
  PoissonAlgebra : Type
  PoissonMap : PoissonAlgebra → PoissonAlgebra → Type
  IsSurjectivePoissonMap :
    ∀ {A B : PoissonAlgebra}, PoissonMap A B → Prop
  poissonSpectrum : PoissonAlgebra → Variety

  c2PoissonAlgebra : PoissonAlgebra
  grZhuPoissonAlgebra : PoissonAlgebra

  standardPoissonMap :
    PoissonMap c2PoissonAlgebra grZhuPoissonAlgebra

  standardPoissonMap_surjective :
    IsSurjectivePoissonMap standardPoissonMap

  /-
  Taking spectra reverses a surjective Poisson map.
  -/
  spectrum_containment_of_surjective :
    ∀ {A B : PoissonAlgebra}
      (f : PoissonMap A B),
      IsSurjectivePoissonMap f →
      ContainsVariety (poissonSpectrum B) (poissonSpectrum A)

  /-
  Under A(Q_ell) ~= U(g)/I_cand, Zhu's filtration is exactly the quotient
  PBW filtration.
  -/
  pbw_zhu_spectrum_identification :
    candidatePBWVariety = poissonSpectrum grZhuPoissonAlgebra

  /-
  The C2-associated variety X_{Q_ell} is the minimal-orbit closure.
  -/
  c2_spectrum_is_minimal_closure :
    poissonSpectrum c2PoissonAlgebra = minimalClosure

  orbitClosure : Orbit → Variety
  zeroOrbit : Orbit
  minimalOrbit : Orbit

  /-- Transitivity of closed-subvariety containment. -/
  contains_trans :
    ∀ A B C : Variety,
      ContainsVariety A B →
      ContainsVariety B C →
      ContainsVariety A C

  /--
  Annihilators of the simple highest-weight modules under consideration
  are primitive.
  -/
  primitive_of_candidate :
    ∀ μ : E.Weight,
      E.CandidateIdealCondition μ →
      Primitive μ

  /--
  The quotient map U(g)/I_cand -> U(g)/J gives
  V(J) ⊂ Var_PBW(U(g)/I_cand).
  -/
  quotient_variety_containment :
    ∀ μ : E.Weight,
      E.CandidateIdealCondition μ →
      ContainsVariety (associatedVariety μ) candidatePBWVariety

  /--
  Joseph irreducibility theorem:
  the associated variety of a primitive ideal is the closure of one
  nilpotent orbit.
  -/
  joseph_single_orbit_closure :
    ∀ μ : E.Weight,
      Primitive μ →
      ∃ O : Orbit, associatedVariety μ = orbitClosure O

  /-- Closure of the zero orbit. -/
  zero_orbit_closure :
    orbitClosure zeroOrbit = zeroVariety

  /-- Closure of the unique minimal nonzero orbit. -/
  minimal_orbit_closure :
    orbitClosure minimalOrbit = minimalClosure

  /--
  Minimality statement used after Joseph irreducibility:
  an orbit closure contained in the minimal closure is either zero or
  the minimal orbit closure itself.
  -/
  orbit_inside_minimal_is_zero_or_minimal :
    ∀ O : Orbit,
      ContainsVariety (orbitClosure O) minimalClosure →
      O = zeroOrbit ∨ O = minimalOrbit

  /-- Translate zero associated variety to the zero-orbit branch. -/
  zero_branch_of_variety :
    ∀ μ : E.Weight,
      associatedVariety μ = zeroVariety →
      E.ZeroOrbitBranch μ

  /-- Translate minimal associated variety to the minimal-orbit branch. -/
  minimal_branch_of_variety :
    ∀ μ : E.Weight,
      associatedVariety μ = minimalClosure →
      E.MinimalOrbitBranch μ

/--
The standard Poisson surjection
  R_{Q_ell} -> gr A(Q_ell)
together with the PBW/Zhu filtration identification and
X_{Q_ell}=overline(O_min) yields the first containment in Lemma 3.4.
-/
theorem poisson_spectrum_containment_from_filtered_zhu
    {ell : ℕ}
    (E : DTypeExhaustion.ExhaustionData ell)
    (F : FilteredZhuData E) :
    F.ContainsVariety F.candidatePBWVariety F.minimalClosure := by
  have hspectrum :
      F.ContainsVariety
        (F.poissonSpectrum F.grZhuPoissonAlgebra)
        (F.poissonSpectrum F.c2PoissonAlgebra) :=
    F.spectrum_containment_of_surjective
      F.standardPoissonMap
      F.standardPoissonMap_surjective

  rw [F.pbw_zhu_spectrum_identification]
  rw [F.c2_spectrum_is_minimal_closure] at hspectrum
  exact hspectrum

/--
First geometric half of Lemma 3.4:
candidate containment forces the associated variety into the minimal
nilpotent orbit closure.
-/
theorem associatedVariety_inside_minimalClosure
    {ell : ℕ}
    (E : DTypeExhaustion.ExhaustionData ell)
    (F : FilteredZhuData E)
    (μ : E.Weight)
    (hI : E.CandidateIdealCondition μ) :
    F.ContainsVariety (F.associatedVariety μ) F.minimalClosure := by
  exact
    F.contains_trans
      (F.associatedVariety μ)
      F.candidatePBWVariety
      F.minimalClosure
      (F.quotient_variety_containment μ hI)
      (poisson_spectrum_containment_from_filtered_zhu E F)

/--
Joseph irreducibility plus uniqueness of the minimal nonzero orbit gives
the two possible associated varieties explicitly.
-/
theorem primitive_variety_zero_or_minimal
    {ell : ℕ}
    (E : DTypeExhaustion.ExhaustionData ell)
    (F : FilteredZhuData E)
    (μ : E.Weight)
    (hprim : F.Primitive μ)
    (hmin :
      F.ContainsVariety (F.associatedVariety μ) F.minimalClosure) :
    F.associatedVariety μ = F.zeroVariety ∨
    F.associatedVariety μ = F.minimalClosure := by
  rcases F.joseph_single_orbit_closure μ hprim with ⟨O, hO⟩
  have hclosure :
      F.ContainsVariety (F.orbitClosure O) F.minimalClosure := by
    rw [← hO]
    exact hmin
  rcases F.orbit_inside_minimal_is_zero_or_minimal O hclosure with hzero | hminimal
  · left
    calc
      F.associatedVariety μ = F.orbitClosure O := hO
      _ = F.orbitClosure F.zeroOrbit := by rw [hzero]
      _ = F.zeroVariety := F.zero_orbit_closure
  · right
    calc
      F.associatedVariety μ = F.orbitClosure O := hO
      _ = F.orbitClosure F.minimalOrbit := by rw [hminimal]
      _ = F.minimalClosure := F.minimal_orbit_closure

/--
Lemma 3.4 in the exact branch form consumed by Theorem 5.14, now derived
from the explicit filtered-Zhu / Joseph chain rather than assumed as one
large dichotomy field.
-/
theorem associatedVarietyDichotomy_from_filteredZhu
    {ell : ℕ}
    (E : DTypeExhaustion.ExhaustionData ell)
    (F : FilteredZhuData E) :
    DTypeExhaustion.ExhaustionData.AssociatedVarietyDichotomy E := by
  intro μ hI
  have hprim : F.Primitive μ :=
    F.primitive_of_candidate μ hI
  have hinside :
      F.ContainsVariety (F.associatedVariety μ) F.minimalClosure :=
    associatedVariety_inside_minimalClosure E F μ hI
  rcases primitive_variety_zero_or_minimal E F μ hprim hinside with hz | hm
  · exact Or.inl (F.zero_branch_of_variety μ hz)
  · exact Or.inr (F.minimal_branch_of_variety μ hm)

end DTypeFilteredZhuIntegration


namespace DTypePaperShared

/--
A single shared data structure whose fields are used by Sections 5 and 6.
This removes bookkeeping differences between the standalone interfaces.
-/
structure PaperData (ell : ℕ) where
  Weight : Type
  Module : Type

  mu0 : Weight
  muPath : Fin ell → Weight
  moduleOfWeight : Weight → Module

  CandidateIdealCondition : Weight → Prop
  AffineCongruence : Weight → Prop
  ZeroOrbitBranch : Weight → Prop
  MinimalOrbitBranch : Weight → Prop

  InAmbientBlock : Module → Prop
  FactorsThroughQ : Module → Prop
  IsLminusOneModule : Module → Prop

  /--
  Simplicity of an affine module.  Earlier rounds implicitly used a
  universe of simple highest-weight objects; this predicate makes the
  categorical meaning of Theorem 6.2 explicit.
  -/
  IsSimple : Module → Prop

  /--
  `moduleOfWeight μ` denotes the simple affine highest-weight module
  L(-Lambda_0+μ), so its simplicity is semantic data rather than an
  extra theorem-level hypothesis.
  -/
  moduleOfWeight_is_simple :
    ∀ μ : Weight, IsSimple (moduleOfWeight μ)

namespace PaperData

def toExhaustionData
    {ell : ℕ}
    (P : PaperData ell) :
    DTypeExhaustion.ExhaustionData ell where
  Weight := P.Weight
  mu0 := P.mu0
  muPath := P.muPath
  CandidateIdealCondition := P.CandidateIdealCondition
  AffineCongruence := P.AffineCongruence
  ZeroOrbitBranch := P.ZeroOrbitBranch
  MinimalOrbitBranch := P.MinimalOrbitBranch

def toClassificationData
    {ell : ℕ}
    (P : PaperData ell) :
    DTypeCandidateQuotientClassification.ClassificationData ell where
  Weight := P.Weight
  Module := P.Module
  mu0 := P.mu0
  muPath := P.muPath
  moduleOfWeight := P.moduleOfWeight
  InAmbientBlock := P.InAmbientBlock
  FactorsThroughQ := P.FactorsThroughQ

def toSimpleBlockData
    {ell : ℕ}
    (P : PaperData ell) :
    DTypeSimpleObjects.SimpleBlockData ell where
  Module := P.Module
  vacuum := P.moduleOfWeight P.mu0
  path := fun i => P.moduleOfWeight (P.muPath i)
  InAmbientBlock := P.InAmbientBlock
  FactorsThroughQ := P.FactorsThroughQ
  IsLminusOneModule := P.IsLminusOneModule

/--
The candidate affine highest-weight modules occurring in Theorem 6.2 are
genuinely simple modules.
-/
def CandidateModulesAreSimple
    {ell : ℕ}
    (P : PaperData ell) : Prop :=
  P.IsSimple (P.moduleOfWeight P.mu0) ∧
  ∀ i : Fin ell,
    P.IsSimple (P.moduleOfWeight (P.muPath i))

/--
The candidate modules are simple because every `moduleOfWeight μ` is the
simple highest-weight module with that highest weight.
-/
theorem candidateModulesAreSimple
    {ell : ℕ}
    (P : PaperData ell) :
    P.CandidateModulesAreSimple := by
  constructor
  · exact P.moduleOfWeight_is_simple P.mu0
  · intro i
    exact P.moduleOfWeight_is_simple (P.muPath i)

/--
Candidate-module membership implies simplicity once the listed modules
are known to be simple.
-/
theorem candidate_module_is_simple
    {ell : ℕ}
    (P : PaperData ell)
    (hsimple : P.CandidateModulesAreSimple)
    {M : P.Module}
    (hcand : (P.toSimpleBlockData).IsCandidate M) :
    P.IsSimple M := by
  rcases hcand with h0 | hi
  · rw [h0]
    exact hsimple.1
  · rcases hi with ⟨i, hi⟩
    rw [hi]
    exact hsimple.2 i

/--
Any factoring ambient-block module, once parametrized by a finite highest
weight, satisfies the two hypotheses to which Theorem 5.14 applies.
-/
def FactoringWeightConditions
    {ell : ℕ}
    (P : PaperData ell) : Prop :=
  ∀ M : P.Module,
    P.InAmbientBlock M →
    P.FactorsThroughQ M →
    ∀ μ : P.Weight,
      M = P.moduleOfWeight μ →
      P.CandidateIdealCondition μ ∧
      P.AffineCongruence μ

/--
A Section-5 exhaustion theorem in the shared-data language.
-/
def WeightExhaustion
    {ell : ℕ}
    (P : PaperData ell) : Prop :=
  ∀ μ : P.Weight,
    P.CandidateIdealCondition μ →
    P.AffineCongruence μ →
    μ = P.mu0 ∨ ∃ i : Fin ell, μ = P.muPath i

/--
Explicit Section-5 proof package.

Crucially, this structure does *not* contain `WeightExhaustion`.
Instead it contains only the branchwise inputs used by the integrated
proof of Theorem 5.14:
* Lemma 3.4 via explicit filtered-Zhu / Joseph geometric data;
* Proposition 5.4 from (5.10), then the concrete Proposition 5.5 bridge;
* Proposition 5.10 from Proposition 5.8 + Lemma 5.9, followed by
  Petukhov's regular minimal-fibre classification;
* Proposition 5.12 from Lemma 3.1 + Proposition 5.11;
* the regular-integral KL primitive-ideal/left-cell theorem plus the
  explicit subregular path-word classification.
-/
structure Section5ProofData
    {ell : ℕ}
    (hell : 5 ≤ ell)
    (P : PaperData ell) where
  filteredZhu :
    DTypeFilteredZhuIntegration.FilteredZhuData
      P.toExhaustionData

  BZ :
    DTypePaperIntegrationRound2.ZeroOrbitCoordinateBridge
      P.toExhaustionData

  hcoords :
    ∀ μ : P.Weight,
      P.CandidateIdealCondition μ →
      P.AffineCongruence μ →
      P.ZeroOrbitBranch μ →
      BZ.x2 μ ≤ BZ.x1 μ ∧
      BZ.c μ ≤ BZ.x2 μ ∧
      (BZ.c μ = 0 ∨ BZ.c μ = 1) ∧
      BZ.x1 μ ≤ BZ.x2 μ + (BZ.r - 1)

  /-- Proposition 5.4 input: the numerical inequality (5.10). -/
  henergy :
    ∀ μ : P.Weight,
      P.CandidateIdealCondition μ →
      P.AffineCongruence μ →
      P.ZeroOrbitBranch μ →
      DTypePaperIntegrationRound2.zeroOrbitS BZ μ ^ 2 ≤
        4 * DTypePaperIntegrationRound2.zeroOrbitA BZ μ * (BZ.r : ℚ) -
          DTypePaperIntegrationRound2.zeroOrbitA BZ μ ^ 2 +
          4 * (BZ.r : ℚ) + 6 - 4 / (BZ.r : ℚ) -
          2 * DTypePaperIntegrationRound2.zeroOrbitC BZ μ *
            (2 * (BZ.r : ℚ) - 1)

  hwitness :
    ∀ μ : P.Weight,
      P.CandidateIdealCondition μ →
      P.AffineCongruence μ →
      P.ZeroOrbitBranch μ →
      DTypeZeroOrbitSigned.HasAffineWitness
        BZ.r (BZ.x1 μ) (BZ.x2 μ) (BZ.c μ)
        (BZ.w μ) (BZ.q μ)

  hroot :
    ∀ μ : P.Weight,
      P.CandidateIdealCondition μ →
      P.AffineCongruence μ →
      P.ZeroOrbitBranch μ →
      DTypeZeroOrbitSigned.InDRootLatticeParity
        BZ.r BZ.hr (BZ.q μ)

  BM :
    DTypePaperIntegrationRound2.MinimalOrbitBridge
      P.toExhaustionData

  hnodeBounds :
    ∀ μ : P.Weight,
      P.CandidateIdealCondition μ →
      P.AffineCongruence μ →
      P.MinimalOrbitBranch μ →
      DTypeNodeIndexIntegration.PrimitiveNodeBoundsBridge
        BM.rank_relation BM.toPrimitiveData (BM.Jmu μ)

  leftCellBridge :
    DTypePaperIntegrationRound2.LeftCellBridge
      BM (show 2 ≤ ell by omega)

/--
Theorem 5.14 in the shared `PaperData` language, derived rather than
assumed.  This is the bridge used by the final main theorem.
-/
theorem weightExhaustion_from_integrated_theorem_5_14
    {ell : ℕ}
    (hell : 5 ≤ ell)
    (P : PaperData ell)
    (S5 : Section5ProofData hell P) :
    P.WeightExhaustion := by
  intro μ hI hcong
  have hassoc :
      DTypeExhaustion.ExhaustionData.AssociatedVarietyDichotomy
        P.toExhaustionData :=
    DTypeFilteredZhuIntegration.associatedVarietyDichotomy_from_filteredZhu
      P.toExhaustionData
      S5.filteredZhu

  have h :=
    DTypePaperIntegrationRound2.theorem_5_14_from_propositions_5_5_and_5_13
      hell
      P.toExhaustionData
      hassoc
      S5.BZ
      S5.hcoords
      S5.henergy
      S5.hwitness
      S5.hroot
      S5.BM
      S5.hnodeBounds
      S5.leftCellBridge
      μ
      hI
      hcong
  simpa [
    WeightExhaustion,
    DTypeExhaustion.ExhaustionData.IsCandidate,
    toExhaustionData
  ] using h

/--
Theorem 5.14 automatically gives the `BlockExhaustion` input required
by Theorem 6.1.
-/
theorem blockExhaustion_from_weightExhaustion
    {ell : ℕ}
    (P : PaperData ell)
    (hweight : P.WeightExhaustion)
    (hcond : P.FactoringWeightConditions) :
    (P.toClassificationData).BlockExhaustion := by
  intro M hblock hfactor μ hM
  have hc := hcond M hblock hfactor μ hM
  have h := hweight μ hc.1 hc.2
  simpa [
    DTypeCandidateQuotientClassification.ClassificationData.IsCandidateWeight,
    toClassificationData
  ] using h

/--
Theorem 6.1, converted into the exact classification interface required
by Theorem 6.2.
-/
theorem candidateQuotientClassification_from_theorem_6_1
    {ell : ℕ}
    (hell : 5 ≤ ell)
    (P : PaperData ell)
    (hblock :
      (P.toClassificationData).CandidateInAmbientBlock)
    (hdesc :
      (P.toClassificationData).CandidateDescent)
    (hparam :
      (P.toClassificationData).AmbientParametrization)
    (hexhaust :
      (P.toClassificationData).BlockExhaustion) :
    (P.toSimpleBlockData).CandidateQuotientClassification := by
  intro M hMblock
  constructor
  · intro hfactor
    have hclass :=
      (DTypeCandidateQuotientClassification.ClassificationData.theorem_6_1
        hell P.toClassificationData
        hblock hdesc hparam hexhaust M).mp
        ⟨hMblock, hfactor⟩
    simpa [
      DTypeSimpleObjects.SimpleBlockData.IsCandidate,
      DTypeCandidateQuotientClassification.ClassificationData.IsCandidateModule,
      toSimpleBlockData,
      toClassificationData
    ] using hclass
  · intro hcand
    have hcand' :
        (P.toClassificationData).IsCandidateModule M := by
      simpa [
        DTypeSimpleObjects.SimpleBlockData.IsCandidate,
        DTypeCandidateQuotientClassification.ClassificationData.IsCandidateModule,
        toSimpleBlockData,
        toClassificationData
      ] using hcand
    have hobj :=
      (DTypeCandidateQuotientClassification.ClassificationData.theorem_6_1
        hell P.toClassificationData
        hblock hdesc hparam hexhaust M).mpr hcand'
    exact hobj.2

/--
Integrated Theorem 6.2 from Theorem 6.1 and the quotient-isomorphism input.
-/
theorem theorem_6_2_from_theorem_6_1
    {ell : ℕ}
    (hell : 5 ≤ ell)
    (P : PaperData ell)
    (hblock :
      (P.toClassificationData).CandidateInAmbientBlock)
    (hdesc :
      (P.toClassificationData).CandidateDescent)
    (hparam :
      (P.toClassificationData).AmbientParametrization)
    (hexhaust :
      (P.toClassificationData).BlockExhaustion)
    (hiso :
      (P.toSimpleBlockData).QuotientIsomorphismInput)
    (M : P.Module)
    (hMblock : P.InAmbientBlock M) :
    P.IsLminusOneModule M ↔
      (M = P.moduleOfWeight P.mu0 ∨
        ∃ i : Fin ell,
          M = P.moduleOfWeight (P.muPath i)) := by
  have hQ :
      (P.toSimpleBlockData).CandidateQuotientClassification :=
    candidateQuotientClassification_from_theorem_6_1
      hell P hblock hdesc hparam hexhaust
  simpa [
    toSimpleBlockData,
    DTypeSimpleObjects.SimpleBlockData.IsCandidate
  ] using
    (DTypeSimpleObjects.SimpleBlockData.theorem_6_2
      hell P.toSimpleBlockData hQ hiso M hMblock)

/--
The literal simple-object subtype in the ambient vacuum block.

Simplicity is now explicit rather than implicit in the choice of the
ambient module type.
-/
def SimpleVacuumObject
    {ell : ℕ}
    (P : PaperData ell) :=
  {M : P.Module //
    P.InAmbientBlock M ∧
      P.IsLminusOneModule M ∧
      P.IsSimple M}

/--
A precise finite-label statement: assuming the candidate modules are
pairwise distinct, the simple vacuum-block objects are equivalent to
`Option (Fin ell)`.
-/
theorem simple_objects_equiv_labels
    {ell : ℕ}
    (P : PaperData ell)
    (hclass :
      ∀ M : P.Module,
        P.InAmbientBlock M →
        (P.IsLminusOneModule M ↔
          (P.toSimpleBlockData).IsCandidate M))
    (hsimple : P.CandidateModulesAreSimple)
    (hdist :
      (P.toSimpleBlockData).CandidateLabelsDistinct)
    (hlabelBlock :
      ∀ a : DTypeSimpleObjects.SimpleBlockData.Label ell,
        P.InAmbientBlock
          (P.toSimpleBlockData.moduleOfLabel a)) :
    Nonempty
      (DTypeSimpleObjects.SimpleBlockData.Label ell ≃
        SimpleVacuumObject P) := by
  let f :
      DTypeSimpleObjects.SimpleBlockData.Label ell →
        SimpleVacuumObject P :=
    fun a =>
      let hcand :=
        DTypeSimpleObjects.SimpleBlockData.label_is_candidate
          P.toSimpleBlockData a
      ⟨P.toSimpleBlockData.moduleOfLabel a,
        hlabelBlock a,
        (hclass
          (P.toSimpleBlockData.moduleOfLabel a)
          (hlabelBlock a)).2 hcand,
        P.candidate_module_is_simple hsimple hcand⟩
  have hinj : Function.Injective f := by
    intro a b hab
    have hval :
        P.toSimpleBlockData.moduleOfLabel a =
          P.toSimpleBlockData.moduleOfLabel b :=
      congrArg Subtype.val hab
    exact
      (DTypeSimpleObjects.SimpleBlockData.moduleOfLabel_injective
        P.toSimpleBlockData hdist) hval
  have hsurj : Function.Surjective f := by
    intro M
    have hcand :
        (P.toSimpleBlockData).IsCandidate M.1 :=
      (hclass M.1 M.2.1).1 M.2.2.1
    rcases
      DTypeSimpleObjects.SimpleBlockData.candidate_has_label
        P.toSimpleBlockData hcand with
      ⟨a, ha⟩
    refine ⟨a, ?_⟩
    apply Subtype.ext
    exact ha.symm
  exact ⟨Equiv.ofBijective f ⟨hinj, hsurj⟩⟩

/--
Theorem 6.2 with the word "simple" represented literally.

For an ambient-block module, being a simple L_{-1}(D_ell)-module is
equivalent to being one of the candidate modules.  Simplicity on the
candidate side is derived from `CandidateModulesAreSimple`.
-/
theorem theorem_6_2_literal_simple_objects
    {ell : ℕ}
    (P : PaperData ell)
    (hclass :
      ∀ M : P.Module,
        P.InAmbientBlock M →
        (P.IsLminusOneModule M ↔
          (P.toSimpleBlockData).IsCandidate M))
    (hsimple : P.CandidateModulesAreSimple)
    (M : P.Module)
    (hblock : P.InAmbientBlock M) :
    (P.IsLminusOneModule M ∧ P.IsSimple M) ↔
      (P.toSimpleBlockData).IsCandidate M := by
  constructor
  · rintro ⟨hL, hs⟩
    exact (hclass M hblock).1 hL
  · intro hcand
    constructor
    · exact (hclass M hblock).2 hcand
    · exact P.candidate_module_is_simple hsimple hcand

end PaperData

end DTypePaperShared


/-! ================================================================
 INTEGRATION ROUND 6
 Theorem 6.2 labels -> Theorem 6.3 genuine Z-span
================================================================ -/

namespace DTypePaperSYZFinal

/--
Final additive-group input for the Shan--Yan--Zhao comparison.

At this stage the representation-theoretic/categorical content is made
explicit:
* simple classes generate K0;
* specialized cell basis vectors generate the cell module;
* both indexed families have the same image in the common ambient group.
-/
structure SYZData (Index : Type) where
  K0 : Type
  Cell : Type
  Ambient : Type

  instK0 : AddCommGroup K0
  instCell : AddCommGroup Cell
  instAmbient : AddCommGroup Ambient

  embedK0 : K0 →+ Ambient
  embedCell : Cell →+ Ambient

  /-- The Shan--Yan--Zhao ambient realization maps are embeddings. -/
  embedK0_injective : Function.Injective embedK0
  embedCell_injective : Function.Injective embedCell

  simpleClass : Index → K0
  cellGenerator : Index → Cell
  basisElement : Index → Ambient

attribute [instance] SYZData.instK0
attribute [instance] SYZData.instCell
attribute [instance] SYZData.instAmbient

/--
Theorem 6.3 in the final genuine-Z-span form.
-/
theorem theorem_6_3_final
    {Index : Type}
    (S : SYZData Index)
    (hK0gen :
      DTypeSYZGeneration.GeneratedBy S.simpleClass)
    (hCellgen :
      DTypeSYZGeneration.GeneratedBy S.cellGenerator)
    (hK0map :
      ∀ i : Index,
        S.embedK0 (S.simpleClass i) = S.basisElement i)
    (hCellmap :
      ∀ i : Index,
        S.embedCell (S.cellGenerator i) = S.basisElement i) :
    S.embedK0.range = S.embedCell.range := by
  exact
    DTypeSYZGeneration.theorem_6_3_from_generators
      S.embedK0
      S.embedCell
      S.simpleClass
      S.cellGenerator
      S.basisElement
      hK0gen
      hCellgen
      hK0map
      hCellmap


/--
If the two injective ambient realizations have the same range, every
`K0` class has a unique preimage in the cell module.
-/
theorem exists_cell_preimage_of_equal_range
    {Index : Type}
    (S : SYZData Index)
    (hrange : S.embedK0.range = S.embedCell.range)
    (x : S.K0) :
    ∃ y : S.Cell, S.embedCell y = S.embedK0 x := by
  have hx : S.embedK0 x ∈ S.embedK0.range := ⟨x, rfl⟩
  rw [hrange] at hx
  exact hx

/--
Conversely every cell-module element has a preimage in `K0`.
-/
theorem exists_K0_preimage_of_equal_range
    {Index : Type}
    (S : SYZData Index)
    (hrange : S.embedK0.range = S.embedCell.range)
    (y : S.Cell) :
    ∃ x : S.K0, S.embedK0 x = S.embedCell y := by
  have hy : S.embedCell y ∈ S.embedCell.range := ⟨y, rfl⟩
  rw [← hrange] at hy
  exact hy

noncomputable def toCellOfEqualRange
    {Index : Type}
    (S : SYZData Index)
    (hrange : S.embedK0.range = S.embedCell.range)
    (x : S.K0) : S.Cell :=
  Classical.choose (exists_cell_preimage_of_equal_range S hrange x)

theorem embedCell_toCellOfEqualRange
    {Index : Type}
    (S : SYZData Index)
    (hrange : S.embedK0.range = S.embedCell.range)
    (x : S.K0) :
    S.embedCell (toCellOfEqualRange S hrange x) = S.embedK0 x :=
  Classical.choose_spec (exists_cell_preimage_of_equal_range S hrange x)

noncomputable def toK0OfEqualRange
    {Index : Type}
    (S : SYZData Index)
    (hrange : S.embedK0.range = S.embedCell.range)
    (y : S.Cell) : S.K0 :=
  Classical.choose (exists_K0_preimage_of_equal_range S hrange y)

theorem embedK0_toK0OfEqualRange
    {Index : Type}
    (S : SYZData Index)
    (hrange : S.embedK0.range = S.embedCell.range)
    (y : S.Cell) :
    S.embedK0 (toK0OfEqualRange S hrange y) = S.embedCell y :=
  Classical.choose_spec (exists_K0_preimage_of_equal_range S hrange y)

/-!
## The common ambient image in Theorem 6.3

The paper does not first identify K0 and the cell module abstractly.
Both are canonically embedded in the same specialized affine-Hecke
quotient, and their images are shown to be the same Z-span.  We therefore
make that common image an explicit additive subgroup and factor the final
isomorphism through it.
-/

/-- The common ambient subgroup, represented by the K0 image. -/
def CommonAmbientImage
    {Index : Type}
    (S : SYZData Index) :
    AddSubgroup S.Ambient :=
  S.embedK0.range

/-- By equal-range comparison, the cell image is the same common subgroup. -/
theorem commonAmbientImage_eq_cellRange
    {Index : Type}
    (S : SYZData Index)
    (hrange : S.embedK0.range = S.embedCell.range) :
    CommonAmbientImage S = S.embedCell.range := by
  exact hrange

/--
The canonical K0 embedding, with codomain restricted to its ambient image.
-/
def k0ToCommonImageHom
    {Index : Type}
    (S : SYZData Index) :
    S.K0 →+ CommonAmbientImage S where
  toFun := fun x =>
    ⟨S.embedK0 x, ⟨x, rfl⟩⟩
  map_zero' := by
    apply Subtype.ext
    exact map_zero S.embedK0
  map_add' := by
    intro x y
    apply Subtype.ext
    exact map_add S.embedK0 x y

/--
The K0 realization is an additive equivalence onto the common ambient
image because the ambient realization is injective.
-/
noncomputable def k0CommonImageAddEquiv
    {Index : Type}
    (S : SYZData Index) :
    S.K0 ≃+ CommonAmbientImage S where
  toFun := k0ToCommonImageHom S
  invFun := fun z => Classical.choose z.property

  left_inv := by
    intro x
    apply S.embedK0_injective
    exact
      Classical.choose_spec
        ((k0ToCommonImageHom S x).property)

  right_inv := by
    intro z
    apply Subtype.ext
    exact Classical.choose_spec z.property

  map_add' := by
    intro x y
    exact map_add (k0ToCommonImageHom S) x y

/--
Every cell-module element lands in the same ambient subgroup once the
two canonical ranges are known to coincide.
-/
theorem cellElement_mem_commonAmbientImage
    {Index : Type}
    (S : SYZData Index)
    (hrange : S.embedK0.range = S.embedCell.range)
    (y : S.Cell) :
    S.embedCell y ∈ CommonAmbientImage S := by
  change S.embedCell y ∈ S.embedK0.range
  rw [hrange]
  exact ⟨y, rfl⟩

/--
Conversely, every element of the common ambient subgroup has a cell-module
preimage.
-/
theorem commonAmbientImage_has_cell_preimage
    {Index : Type}
    (S : SYZData Index)
    (hrange : S.embedK0.range = S.embedCell.range)
    (z : CommonAmbientImage S) :
    ∃ y : S.Cell, S.embedCell y = z.1 := by
  have hzK0 : z.1 ∈ S.embedK0.range := z.2
  have hzCell : z.1 ∈ S.embedCell.range := by
    rw [← hrange]
    exact hzK0
  exact hzCell

/--
The canonical cell inclusion, with codomain restricted to the common
ambient image.
-/
def cellToCommonImageHom
    {Index : Type}
    (S : SYZData Index)
    (hrange : S.embedK0.range = S.embedCell.range) :
    S.Cell →+ CommonAmbientImage S where
  toFun := fun y =>
    ⟨S.embedCell y, cellElement_mem_commonAmbientImage S hrange y⟩
  map_zero' := by
    apply Subtype.ext
    exact map_zero S.embedCell
  map_add' := by
    intro x y
    apply Subtype.ext
    exact map_add S.embedCell x y

/--
The specialized dual left-cell module is additively equivalent to the
same common ambient image.
-/
noncomputable def cellCommonImageAddEquiv
    {Index : Type}
    (S : SYZData Index)
    (hrange : S.embedK0.range = S.embedCell.range) :
    S.Cell ≃+ CommonAmbientImage S where
  toFun := cellToCommonImageHom S hrange
  invFun := fun z =>
    Classical.choose
      (commonAmbientImage_has_cell_preimage S hrange z)

  left_inv := by
    intro y
    apply S.embedCell_injective
    exact
      Classical.choose_spec
        (commonAmbientImage_has_cell_preimage
          S hrange (cellToCommonImageHom S hrange y))

  right_inv := by
    intro z
    apply Subtype.ext
    exact
      Classical.choose_spec
        (commonAmbientImage_has_cell_preimage S hrange z)

  map_add' := by
    intro x y
    exact map_add (cellToCommonImageHom S hrange) x y

/--
Theorem 6.3 as a factorization through the canonical common image:
  K0  ≃  common ambient image  ≃  specialized dual cell module.
-/
noncomputable def commonImageFactorizationAddEquiv
    {Index : Type}
    (S : SYZData Index)
    (hrange : S.embedK0.range = S.embedCell.range) :
    S.K0 ≃+ S.Cell :=
  (k0CommonImageAddEquiv S).trans
    (cellCommonImageAddEquiv S hrange).symm

/--
The factorized isomorphism is compatible with the two ambient realization
maps, not merely an abstract additive-group equivalence.
-/
theorem commonImageFactorization_ambient_compatibility
    {Index : Type}
    (S : SYZData Index)
    (hrange : S.embedK0.range = S.embedCell.range)
    (x : S.K0) :
    S.embedCell (commonImageFactorizationAddEquiv S hrange x) =
      S.embedK0 x := by
  have hcommon :
      cellToCommonImageHom S hrange
          (commonImageFactorizationAddEquiv S hrange x) =
        k0ToCommonImageHom S x := by
    change
      cellToCommonImageHom S hrange
          ((cellCommonImageAddEquiv S hrange).symm
            (k0CommonImageAddEquiv S x)) =
        k0ToCommonImageHom S x
    exact
      (cellCommonImageAddEquiv S hrange).apply_symm_apply
        (k0CommonImageAddEquiv S x)

  exact congrArg Subtype.val hcommon

/--
Actual additive-group isomorphism obtained from the two canonical
injective ambient realizations with common image.

This older direct construction is retained as a useful low-level lemma;
the final theorem below now uses `commonImageFactorizationAddEquiv`,
which matches the paper's common-ambient-image proof.
-/
noncomputable def commonRangeAddEquiv
    {Index : Type}
    (S : SYZData Index)
    (hrange : S.embedK0.range = S.embedCell.range) :
    S.K0 ≃+ S.Cell where
  toFun := toCellOfEqualRange S hrange
  invFun := toK0OfEqualRange S hrange

  left_inv := by
    intro x
    apply S.embedK0_injective
    calc
      S.embedK0
          (toK0OfEqualRange S hrange
            (toCellOfEqualRange S hrange x))
          =
          S.embedCell (toCellOfEqualRange S hrange x) :=
        embedK0_toK0OfEqualRange
          S hrange (toCellOfEqualRange S hrange x)
      _ = S.embedK0 x :=
        embedCell_toCellOfEqualRange S hrange x

  right_inv := by
    intro y
    apply S.embedCell_injective
    calc
      S.embedCell
          (toCellOfEqualRange S hrange
            (toK0OfEqualRange S hrange y))
          =
          S.embedK0 (toK0OfEqualRange S hrange y) :=
        embedCell_toCellOfEqualRange
          S hrange (toK0OfEqualRange S hrange y)
      _ = S.embedCell y :=
        embedK0_toK0OfEqualRange S hrange y

  map_add' := by
    intro x y
    apply S.embedCell_injective
    calc
      S.embedCell
          (toCellOfEqualRange S hrange (x + y))
          =
          S.embedK0 (x + y) :=
        embedCell_toCellOfEqualRange S hrange (x + y)
      _ = S.embedK0 x + S.embedK0 y := by
        exact map_add S.embedK0 x y
      _ =
          S.embedCell (toCellOfEqualRange S hrange x) +
          S.embedCell (toCellOfEqualRange S hrange y) := by
        rw [
          embedCell_toCellOfEqualRange S hrange x,
          embedCell_toCellOfEqualRange S hrange y
        ]
      _ =
          S.embedCell
            (toCellOfEqualRange S hrange x +
              toCellOfEqualRange S hrange y) := by
        symm
        exact map_add S.embedCell
          (toCellOfEqualRange S hrange x)
          (toCellOfEqualRange S hrange y)

/--
Theorem 6.3 in the form matching the paper: an actual additive-group
isomorphism between the Grothendieck group and the specialized dual
left-cell module.
-/
theorem theorem_6_3_isomorphism
    {Index : Type}
    (S : SYZData Index)
    (hK0gen :
      DTypeSYZGeneration.GeneratedBy S.simpleClass)
    (hCellgen :
      DTypeSYZGeneration.GeneratedBy S.cellGenerator)
    (hK0map :
      ∀ i : Index,
        S.embedK0 (S.simpleClass i) = S.basisElement i)
    (hCellmap :
      ∀ i : Index,
        S.embedCell (S.cellGenerator i) = S.basisElement i) :
    Nonempty (S.K0 ≃+ S.Cell) := by
  have hrange :
      S.embedK0.range = S.embedCell.range :=
    theorem_6_3_final S hK0gen hCellgen hK0map hCellmap
  exact ⟨commonImageFactorizationAddEquiv S hrange⟩

/--
The canonical isomorphism of Theorem 6.3 also intertwines the two
embeddings into the specialized affine-Hecke quotient.
-/
theorem theorem_6_3_ambient_compatibility
    {Index : Type}
    (S : SYZData Index)
    (hK0gen :
      DTypeSYZGeneration.GeneratedBy S.simpleClass)
    (hCellgen :
      DTypeSYZGeneration.GeneratedBy S.cellGenerator)
    (hK0map :
      ∀ i : Index,
        S.embedK0 (S.simpleClass i) = S.basisElement i)
    (hCellmap :
      ∀ i : Index,
        S.embedCell (S.cellGenerator i) = S.basisElement i)
    (x : S.K0) :
    S.embedCell
        (commonImageFactorizationAddEquiv
          S
          (theorem_6_3_final S hK0gen hCellgen hK0map hCellmap)
          x) =
      S.embedK0 x := by
  exact
    commonImageFactorization_ambient_compatibility
      S
      (theorem_6_3_final S hK0gen hCellgen hK0map hCellmap)
      x

end DTypePaperSYZFinal


/-! ================================================================
 INTEGRATION ROUND 30
 Corollary 6.4: uniform closed character formula
================================================================ -/

namespace DTypeUniformCharacters

/-!
The paper's Corollary 6.4 states

  Rhat ch L(w_i · (-Lambda_0))
    = epsilon(w_i)/2
        * sum_{u in W(D_ell)} epsilon(u)
            * sum_{gamma in Q(D_ell)}
                b_i(u,gamma) e^{u t_gamma A_ell},

where

  A_ell = N Lambda_0 + rho,
  a_i = <Lambda_i,K>,
  b_i(u,gamma)
    = <Lambda_i,u theta^vee>
        - a_i ((theta,gamma)+1).

The actual BKK character expansion and affine-Weyl reindexing are
external representation-theoretic inputs.  The coefficient substitution
and the passage from the paired BKK expansion to the displayed uniform
formula are carried out below inside Lean.
-/

/--
The affine type-D mark a_i=<Lambda_i,K>.

For D_ell^(1), the four end nodes 0,1,ell-1,ell have mark 1 and all
nodes 2,...,ell-2 have mark 2.
-/
def affineMark (ell : ℕ) (i : Fin (ell + 1)) : ℕ :=
  if i.val = 0 ∨
      i.val = 1 ∨
      i.val = ell - 1 ∨
      i.val = ell then
    1
  else
    2

/-- The four-endpoint/interior description of the affine D marks. -/
theorem affineMark_eq_one_iff
    (ell : ℕ)
    (i : Fin (ell + 1)) :
    affineMark ell i = 1 ↔
      i.val = 0 ∨
      i.val = 1 ∨
      i.val = ell - 1 ∨
      i.val = ell := by
  unfold affineMark
  split
  · rename_i h
    constructor
    · intro _
      exact h
    · intro _
      rfl
  · rename_i h
    constructor
    · intro h21
      norm_num at h21
    · intro hend
      exact False.elim (h hend)

/--
Every interior affine node 2,...,ell-2 has mark 2.
-/
theorem affineMark_eq_two_of_interior
    {ell : ℕ}
    {i : Fin (ell + 1)}
    (hlo : 2 ≤ i.val)
    (hhi : i.val ≤ ell - 2) :
    affineMark ell i = 2 := by
  unfold affineMark
  split
  · rename_i h
    exfalso
    rcases h with h0 | h1 | hm | hp
    · omega
    · omega
    · omega
    · omega
  · rfl

/--
Abstract data needed for the closed-character formula.

`Series` is the completed character space in which the BKK sums live.
`sumW`, `sumQ`, and `affineSum` deliberately remain abstract because the
analytic/formal completion is part of the external character theory, not
the arithmetic content of Corollary 6.4.
-/
structure CharacterFormulaData (ell : ℕ) where
  W : Type
  Q : Type
  AffineW : Type
  Series : Type

  /-- Rational scalar multiplication in the completed character space. -/
  scale : ℚ → Series → Series

  /-- Sum over the finite Weyl group W(D_ell). -/
  sumW : (W → Series) → Series

  /-- Formal sum over the root lattice Q(D_ell). -/
  sumQ : (Q → Series) → Series

  /-- BKK's original sum over the affine Weyl indexing set. -/
  affineSum : (AffineW → Series) → Series

  /-- epsilon(u), viewed as a rational scalar ±1. -/
  epsilonW : W → ℚ

  /-- epsilon(w_i), viewed as a rational scalar ±1. -/
  epsilonWi : Fin (ell + 1) → ℚ

  /--
  The pairing <Lambda_i,u theta^vee>.
  -/
  lambdaThetaPairing : Fin (ell + 1) → W → ℚ

  /-- The root-lattice pairing (theta,gamma). -/
  thetaGammaPairing : Q → ℚ

  /-- The exponential e^{u t_gamma A_ell}. -/
  exponentialTerm : W → Q → Series

  /-- The left side Rhat ch L(w_i · (-Lambda_0)). -/
  denominatorTimesCharacter : Fin (ell + 1) → Series

  /-- Individual terms in the BKK affine-Weyl character expansion. -/
  bkkTerm : Fin (ell + 1) → AffineW → Series

  /--
  The coefficient difference produced after pairing x=u t_gamma with
  x s_0.
  -/
  multiplicityDifference :
    Fin (ell + 1) → W → Q → ℚ

  /--
  BKK Proposition 3.6 + Lemma A.3:
  the denominator-times-character is the affine-Weyl BKK sum.
  -/
  bkk_character_expansion :
    ∀ i : Fin (ell + 1),
      denominatorTimesCharacter i =
        affineSum (bkkTerm i)

  /--
  The paper's pairing/reindexing step:
  because s_0 A_ell=A_ell, pair x=u t_gamma with x s_0.
  The factor 1/2 and the Weyl signs are included here.
  -/
  paired_affine_reindexing :
    ∀ i : Fin (ell + 1),
      affineSum (bkkTerm i) =
        scale (epsilonWi i / 2)
          (sumW (fun u =>
            scale (epsilonW u)
              (sumQ (fun gamma =>
                scale
                  (multiplicityDifference i u gamma)
                  (exponentialTerm u gamma)))))

  /--
  BKK Proposition A.6 + Equation (31), after
  s_0=t_theta s_theta, Q^vee=Q, and ||theta||^2=2.
  -/
  multiplicity_difference_formula :
    ∀ i : Fin (ell + 1),
      ∀ u : W,
        ∀ gamma : Q,
          multiplicityDifference i u gamma =
            lambdaThetaPairing i u -
              (affineMark ell i : ℚ) *
                (thetaGammaPairing gamma + 1)

/--
The coefficient b_i(u,gamma) from Corollary 6.4.
-/
def bCoefficient
    {ell : ℕ}
    (D : CharacterFormulaData ell)
    (i : Fin (ell + 1))
    (u : D.W)
    (gamma : D.Q) : ℚ :=
  D.lambdaThetaPairing i u -
    (affineMark ell i : ℚ) *
      (D.thetaGammaPairing gamma + 1)

/--
The BKK multiplicity difference appearing in the paired affine-Weyl sum
is exactly b_i(u,gamma).
-/
theorem multiplicityDifference_eq_bCoefficient
    {ell : ℕ}
    (D : CharacterFormulaData ell)
    (i : Fin (ell + 1))
    (u : D.W)
    (gamma : D.Q) :
    D.multiplicityDifference i u gamma =
      bCoefficient D i u gamma := by
  exact D.multiplicity_difference_formula i u gamma

/--
For fixed u, substitution of the BKK multiplicity-difference identity
inside the root-lattice sum.
-/
theorem rootLatticeSum_substitute_bCoefficient
    {ell : ℕ}
    (D : CharacterFormulaData ell)
    (i : Fin (ell + 1))
    (u : D.W) :
    D.sumQ (fun gamma =>
        D.scale
          (D.multiplicityDifference i u gamma)
          (D.exponentialTerm u gamma)) =
      D.sumQ (fun gamma =>
        D.scale
          (bCoefficient D i u gamma)
          (D.exponentialTerm u gamma)) := by
  apply congrArg D.sumQ
  funext gamma
  rw [multiplicityDifference_eq_bCoefficient D i u gamma]

/--
Substitute the coefficient identity simultaneously for every finite Weyl
group element.
-/
theorem finiteWeylSum_substitute_bCoefficient
    {ell : ℕ}
    (D : CharacterFormulaData ell)
    (i : Fin (ell + 1)) :
    D.sumW (fun u =>
        D.scale (D.epsilonW u)
          (D.sumQ (fun gamma =>
            D.scale
              (D.multiplicityDifference i u gamma)
              (D.exponentialTerm u gamma)))) =
      D.sumW (fun u =>
        D.scale (D.epsilonW u)
          (D.sumQ (fun gamma =>
            D.scale
              (bCoefficient D i u gamma)
              (D.exponentialTerm u gamma)))) := by
  apply congrArg D.sumW
  funext u
  rw [rootLatticeSum_substitute_bCoefficient D i u]

/--
Corollary 6.4 (uniform characters), in the exact formal-sum shape of
equation (6.5).
-/
theorem corollary_6_4_uniform_characters
    {ell : ℕ}
    (D : CharacterFormulaData ell)
    (i : Fin (ell + 1)) :
    D.denominatorTimesCharacter i =
      D.scale (D.epsilonWi i / 2)
        (D.sumW (fun u =>
          D.scale (D.epsilonW u)
            (D.sumQ (fun gamma =>
              D.scale
                (bCoefficient D i u gamma)
                (D.exponentialTerm u gamma))))) := by
  calc
    D.denominatorTimesCharacter i
        =
        D.affineSum (D.bkkTerm i) :=
      D.bkk_character_expansion i
    _ =
        D.scale (D.epsilonWi i / 2)
          (D.sumW (fun u =>
            D.scale (D.epsilonW u)
              (D.sumQ (fun gamma =>
                D.scale
                  (D.multiplicityDifference i u gamma)
                  (D.exponentialTerm u gamma))))) :=
      D.paired_affine_reindexing i
    _ =
        D.scale (D.epsilonWi i / 2)
          (D.sumW (fun u =>
            D.scale (D.epsilonW u)
              (D.sumQ (fun gamma =>
                D.scale
                  (bCoefficient D i u gamma)
                  (D.exponentialTerm u gamma))))) := by
      apply congrArg (D.scale (D.epsilonWi i / 2))
      exact finiteWeylSum_substitute_bCoefficient D i

end DTypeUniformCharacters


/-! ================================================================
 FINAL DEPENDENCY BOUNDARY

Everything below this point is now separated into two categories.

INTERNAL LEAN-CHECKED / INTEGRATED CONTENT:
* Proposition 5.4 arithmetic;
* Proposition 5.5 signed-permutation rigidity + D-root parity;
* Proposition 5.8 arithmetic once the finite-W trace bound is supplied;
* Lemma 5.9 complete norm gap + genuine W(D) orbit;
* Proposition 5.10 from 5.8 + 5.9;
* Appendix-A / Proposition 5.11 node weights;
* Proposition 5.12 numerical node elimination;
* Proposition 5.13 logical primitive-fibre/cell step;
* Theorem 5.14 logical exhaustion;
* Theorem 6.1 classification logic;
* Theorem 6.2 with an explicit `IsSimple` predicate and finite labels;
* Theorem 6.3 genuine Z-span logic, explicit common ambient image,
  and additive-group isomorphism factored through that image;
* Corollary 6.4 coefficient b_i(u,gamma), affine D marks, and the
  substitution from the paired BKK expansion to the uniform formula;
* all adapters written above.

EXPLICIT EXTERNAL / FOUNDATIONAL REPRESENTATION-THEORETIC INPUTS:
* the standard Poisson surjection R_Q -> gr A(Q), PBW/Zhu filtration
  identification, X_Q=overline(O_min), Joseph irreducibility, and the
  nilpotent-orbit geometry used in Lemma 3.4; the dichotomy itself is
  derived in this file;
* Li/Ramond-Zhu mode formulas, finite-W constituent decompositions,
  Lemmas 3.1/5.6/5.7 generation data, and the original weighted-trace
  identities (3.5), (4.7), (5.13); the Proposition-5.8 bound itself is
  derived in this file;
* Premet, Whittaker--Skryabin, Miličić--Soergel, Chen, and Zhu
  correspondence inputs used in Section 4;
* Xu's reduced-path left-cell theorem and Duflo--Joseph used in
  Theorem 2.3; Theorem 2.3 itself is derived in this file;
* Petukhov's regular primitive-fibre classification and the
  regular-integral KL/subregular left-cell results used in Section 5;
* affine linkage/highest-weight parametrization and the top-annihilator
  implications needed to feed Theorem 5.14 into Theorem 6.1;
* the previously established maximal-ideal theorem
  `Q_ell ≅ L_{-1}(D_ell)`;
* the canonical Shan--Yan--Zhao ambient embeddings and the categorical
  generation statements for K0 and the specialized cell module;
* BKK Proposition 3.6/Lemma A.3 and Proposition A.6/Equation (31),
  together with the affine-Weyl reindexing framework for Corollary 6.4.

FOUNDATIONAL ENCODING BOUNDARY:
The types `Weight`, `Module`, `Ideal`, finite-W/Whittaker modules,
Poisson algebras/varieties, affine-Hecke quotients, and their functors are
kept abstract.  This is deliberate: Mathlib does not currently provide the
full VOA, affine category O, finite-W/BRST/Skryabin, or completed character
infrastructure needed to instantiate these objects from first principles.

Thus this file is a kernel-checked formalization of the paper's internal
logical/arithmetic reductions relative to explicitly named representation-
theoretic boundary data; it is not a foundational Mathlib construction of
the entire representation-theoretic universe.

No boundary item is introduced as a Lean `axiom`.
================================================================ -/

/-! ================================================================
 INTEGRATION ROUND 7
 Lemma 3.4: filtered-Zhu containment -> orbit dichotomy
================================================================ -/

-- Lemma 3.4 implementation moved earlier so that Section5ProofData can depend on it.



/-! ================================================================
 INTEGRATION ROUND 8
 Section 4: membership theorem -> simultaneous descent
================================================================ -/

namespace DTypeRankOneWhittakerConcrete

/-- Rank-one Casimir parameter c_beta(m)=1/2*m*(m+2). -/
def cBeta (m : ℚ) : ℚ :=
  ((1 : ℚ) / 2) * m * (m + 2)

/-- The s_beta dot action sends m to -m-2. -/
def dotReflectM (m : ℚ) : ℚ :=
  -m - 2

/-- Algebraic core of the last sentence of Lemma 4.8. -/
theorem cBeta_dot_reflection (m : ℚ) :
    cBeta (dotReflectM m) = cBeta m := by
  unfold cBeta dotReflectM
  ring

theorem dotReflectM_involutive (m : ℚ) :
    dotReflectM (dotReflectM m) = m := by
  unfold dotReflectM
  ring

theorem cBeta_zero :
    cBeta 0 = 0 := by
  norm_num [cBeta]

theorem dotReflectM_zero :
    dotReflectM 0 = -2 := by
  norm_num [dotReflectM]

theorem cBeta_minus_two :
    cBeta (-2) = 0 := by
  norm_num [cBeta]

/-!
## Rank-one conditions entering Chen's annihilator theorem
-/

/--
For the beta-coroot coordinate m=<nu,beta^vee>, integrality of the
weight implies in particular that m is an integer.  At the special
weight -beta we only need this rank-one coordinate condition.
-/
def IsIntegralBetaCoordinate (m : ℚ) : Prop :=
  ∃ z : ℤ, m = (z : ℚ)

/--
Since <rho,beta^vee>=1, the rank-one s_beta-antidominance condition is
  <nu+rho,beta^vee> = m+1 <= 0.
-/
def IsSBetaAntidominant (m : ℚ) : Prop :=
  m + 1 ≤ 0

/-- The dot reflection of m=0 is the integral coordinate -2. -/
theorem dotReflectZero_integral :
    IsIntegralBetaCoordinate (dotReflectM 0) := by
  refine ⟨-2, ?_⟩
  rw [dotReflectM_zero]
  norm_num

/--
At nu=-beta, m=-2 and therefore
  <nu+rho,beta^vee> = -1.
-/
theorem dotReflectZero_shifted_pairing :
    dotReflectM 0 + 1 = -1 := by
  rw [dotReflectM_zero]
  norm_num

/-- Hence -beta is s_beta-antidominant. -/
theorem dotReflectZero_antidominant :
    IsSBetaAntidominant (dotReflectM 0) := by
  rw [IsSBetaAntidominant, dotReflectZero_shifted_pairing]
  norm_num

/-- At m=0 the dot-reflected parameter has the same c_beta. -/
theorem zero_reflection_same_cBeta :
    cBeta 0 = cBeta (dotReflectM 0) := by
  rw [cBeta_dot_reflection]

/-!
## Equations (4.17) and (4.18)

For type D, beta has squared length 2 and
  nu  = nu_bar  + (m/2) beta,
  rho = rho_bar + (1/2) beta.
Orthogonality removes the mixed terms.  The only remaining rank-one
contribution to (nu,nu+2rho) is therefore the expression below.
-/

/-- Coefficient of beta in nu. -/
def nuBetaCoeff (m : ℚ) : ℚ :=
  m / 2

/-- Coefficient of beta in rho. -/
def rhoBetaCoeff : ℚ :=
  1 / 2

/-- Type-D normalization (beta,beta)=2. -/
def betaNormSq : ℚ :=
  2

/--
The beta-direction contribution obtained from the orthogonal
decompositions of nu and rho.
-/
def betaQuadraticContribution (m : ℚ) : ℚ :=
  nuBetaCoeff m *
    (nuBetaCoeff m + 2 * rhoBetaCoeff) *
    betaNormSq

/--
Equation (4.17), rank-one part:
  (m/2 beta, (m/2+1) beta) = 1/2 m(m+2).
-/
theorem equation_4_17_beta_contribution (m : ℚ) :
    betaQuadraticContribution m = ((1 : ℚ) / 2) * m * (m + 2) := by
  unfold betaQuadraticContribution nuBetaCoeff rhoBetaCoeff betaNormSq
  ring

/--
Equation (4.18): the beta contribution is exactly c_beta(m).
-/
theorem equation_4_18_beta_contribution_eq_cBeta (m : ℚ) :
    betaQuadraticContribution m = cBeta m := by
  rw [equation_4_17_beta_contribution]
  rfl

/--
`restrictedCasimir` stands for
  (nu_bar, nu_bar + 2 rho_bar).

This is the full Harish--Chandra quadratic parameter reconstructed
from the orthogonal decomposition.
-/
def fullCasimirFromOrthogonalPieces
    (restrictedCasimir m : ℚ) : ℚ :=
  restrictedCasimir + betaQuadraticContribution m

/--
The scalar identity used to pass from Premet's formula (4.16) to (4.13):
  full = restricted + c_beta(m).
-/
theorem equation_4_18_full_casimir
    (restrictedCasimir m : ℚ) :
    fullCasimirFromOrthogonalPieces restrictedCasimir m =
      restrictedCasimir + cBeta m := by
  unfold fullCasimirFromOrthogonalPieces
  rw [equation_4_18_beta_contribution_eq_cBeta]

/--
The second highest parameter occurring in Premet's (4.16):
  c + (lambda,lambda+2 rho_bar).
For Lemma 4.8 we set c=c_beta(m).
-/
def premetSecondParameter
    (restrictedCasimir m : ℚ) : ℚ :=
  restrictedCasimir + cBeta m

/--
Equation (4.13), scalar-parameter part:
the full Harish--Chandra quadratic parameter equals Premet's second
finite-W parameter after substituting c=c_beta(m).
-/
theorem equation_4_13_second_parameter
    (restrictedCasimir m : ℚ) :
    fullCasimirFromOrthogonalPieces restrictedCasimir m =
      premetSecondParameter restrictedCasimir m := by
  rw [equation_4_18_full_casimir]
  rfl

/--
The second parameter is constant on the rank-one dot orbit, provided
the orthogonal restriction is fixed.
-/
theorem premetSecondParameter_dot_invariant
    (restrictedCasimir m : ℚ) :
    premetSecondParameter restrictedCasimir (dotReflectM m) =
      premetSecondParameter restrictedCasimir m := by
  unfold premetSecondParameter
  rw [cBeta_dot_reflection]

/--
At nu=0 both the restricted and rank-one contributions vanish.
This is the scalar specialization used in Proposition 4.9.
-/
theorem premetSecondParameter_zero :
    premetSecondParameter 0 0 = 0 := by
  norm_num [premetSecondParameter, cBeta]

/--
A compact kernel-checked package of the numerical content of
Lemma 4.8, equations (4.17)--(4.18) and dot-orbit invariance.
-/
theorem lemma_4_8_parameter_package
    (restrictedCasimir m : ℚ) :
    betaQuadraticContribution m = cBeta m ∧
    fullCasimirFromOrthogonalPieces restrictedCasimir m =
      premetSecondParameter restrictedCasimir m ∧
    premetSecondParameter restrictedCasimir (dotReflectM m) =
      premetSecondParameter restrictedCasimir m := by
  constructor
  · exact equation_4_18_beta_contribution_eq_cBeta m
  constructor
  · exact equation_4_13_second_parameter restrictedCasimir m
  · exact premetSecondParameter_dot_invariant restrictedCasimir m

end DTypeRankOneWhittakerConcrete


namespace DTypeSection4Concrete

open SubregularAffineCells.DTypeNodeWeights

/--
Appendix A.1 ambient coordinate formula for Premet's half-sum:
  delta = eps_1 - 1/2 eps_2 + (2r-1)/2 eps_3.
Here ell=r+2, so (2ell-5)/2=(2r-1)/2.
-/
def premetDeltaAmbient (r : ℕ) : AmbientWeight :=
  fun j =>
    if j = 1 then 1
    else if j = 2 then (-1 : ℚ) / 2
    else if j = 3 then (2 * (r : ℚ) - 1) / 2
    else 0

/--
Premet shift before simplification: restrict the Appendix-A half-sum
to A1 x D_r.
-/
def premetShiftFromRootSum (r : ℕ) : HWeight r :=
  restrictH r (premetDeltaAmbient r)

/--
Lemma 4.4 / Proposition A.1, concrete coordinate check:
the root-sum definition of the Premet shift equals
  (r-1) varpi + eta_1.
-/
theorem lemma_4_4_premet_shift_from_appendix
    {r : ℕ} (hr : 3 ≤ r) :
    premetShiftFromRootSum r = premetShift r := by
  unfold premetShiftFromRootSum
  apply HWeight.ext
  · simp [restrictH, a1Restrict, premetDeltaAmbient, premetShift]
    ring
  · change
      drRestrict r (premetDeltaAmbient r) = eta r 1
    rw [eta_one_eq_delta hr]
    funext k
    by_cases hk : k.val = 0
    · have hk' : k = ⟨0, by omega⟩ := by
        apply Fin.ext
        exact hk
      rw [hk']
      simp [restrictH, drRestrict, premetDeltaAmbient, premetShift, delta]
    · have hk' : k ≠ ⟨0, by omega⟩ := by
        intro h
        have hv := congrArg Fin.val h
        simp at hv
        exact hk hv
      have h1 : k.val + 3 ≠ 1 := by omega
      have h2 : k.val + 3 ≠ 2 := by omega
      have h3 : k.val + 3 ≠ 3 := by omega
      simp [restrictH, drRestrict, premetDeltaAmbient, premetShift,
        delta, hk, hk', h1, h2, h3]

/-- Equation (4.3): twisted-vacuum Ramond energy h*=(r+1)/4. -/
def vacuumEnergy (r : ℚ) : ℚ :=
  (r + 1) / 4

/--
The scalar by which C acts on the twisted vacuum, after substituting
c0=-r(r+2), N=2r+1, equation (4.7), and h*=(r+1)/4.
-/
def centralVacuumScalar (r : ℚ) : ℚ :=
  -r * (r + 2) +
    2 * (2 * r + 1) * vacuumEnergy r +
    (r - 1) / 2

/--
Lemma 4.5 is a pure rational identity once (4.3) and (4.7) are supplied.
-/
theorem lemma_4_5_central_vacuum_zero (r : ℚ) :
    centralVacuumScalar r = 0 := by
  unfold centralVacuumScalar vacuumEnergy
  ring

end DTypeSection4Concrete


namespace DTypeSection4Integration

open DTypePaperShared

/--
A compact formal interface for the logical chain in Section 4.

`Contains I J` means the paper's ideal containment `I ⊂ J`.
The finite-W / Skryabin / Chen / Premet content is kept explicit in
lower-level interface fields; Proposition 4.9 itself is derived below.
-/
structure MembershipData
    {ell : ℕ}
    (P : PaperData ell) where
  Ideal : Type
  FiniteWModule : Type
  WhittakerModule : Type

  Icand : Ideal
  J2 : Ideal
  Ann : P.Weight → Ideal

  Contains : Ideal → Ideal → Prop

  mstar : FiniteWModule
  IsQuotientFiniteWModule : FiniteWModule → Prop
  AnnSkr : FiniteWModule → Ideal

  /-
  Proposition 4.6 -> Corollary 4.7, decomposed.

  `cstar` represents the cyclic bottom module C* = B_ell 1.
  We do not assume directly that `mstar` is a quotient/B_ell-module.
  -/
  CyclicBottomModule : Type
  VacuumVector : Type

  cstar : CyclicBottomModule
  vacuum : VacuumVector

  IsFiniteWHighestVector : VacuumVector → Prop
  HasCorrectPremetPair : VacuumVector → Prop

  /-
  Rank bookkeeping for Section 4: r=ell-2.
  -/
  rankR : ℕ
  rankR_ge3 : 3 ≤ rankR
  rank_relation : ell = rankR + 2

  /-
  Lemmas 4.4 and 4.5 / highest-pair computation.

  The representation-theoretic Li-twist and Ramond-Zhu formulas supply
  the two displayed component formulas below.  Their arithmetic/root
  comparison with Premet's parameters is proved by
  `DTypeSection4Concrete.lemma_4_4_premet_shift_from_appendix` and
  `lemma_4_5_central_vacuum_zero`.
  -/
  vacuumPremetWeight :
    SubregularAffineCells.DTypeNodeWeights.HWeight rankR
  vacuumCentralScalar : ℚ

  /-- Equation (4.5), obtained from the shifted Cartan zero modes. -/
  vacuum_weight_from_li_twist :
    vacuumPremetWeight =
      SubregularAffineCells.DTypeNodeWeights.premetShift rankR

  /-- Equations (4.3) and (4.7), before the final scalar simplification. -/
  central_scalar_from_ramond_relation :
    vacuumCentralScalar =
      DTypeSection4Concrete.centralVacuumScalar (rankR : ℚ)

  /--
  Premet highest-pair bookkeeping: correct weight and zero central scalar
  give the pair (delta_bar,0).
  -/
  premet_pair_from_components :
    vacuumPremetWeight =
        DTypeSection4Concrete.premetShiftFromRootSum rankR →
    vacuumCentralScalar = 0 →
    HasCorrectPremetPair vacuum

  /-
  Positive-generator part of Proposition 4.6.

  Instead of assuming that all positive generators annihilate the vacuum,
  expose the two charge families from the paper and the ordinary creation
  property for the corresponding untwisted modes.
  -/
  CurrentPositiveGenerator : Type
  OddPositiveGenerator : Type

  currentCharge : CurrentPositiveGenerator → ℚ
  oddCharge : OddPositiveGenerator → ℚ

  CurrentAnnihilatesVacuum : CurrentPositiveGenerator → Prop
  OddAnnihilatesVacuum : OddPositiveGenerator → Prop

  /-- Appendix-A/current calculation: q in {0,1}. -/
  current_charge_range :
    ∀ g : CurrentPositiveGenerator,
      currentCharge g = 0 ∨ currentCharge g = 1

  /-- Chosen positive half of n_+(1): q in {1/2,3/2}. -/
  odd_charge_range :
    ∀ g : OddPositiveGenerator,
      oddCharge g = (1 : ℚ) / 2 ∨ oddCharge g = (3 : ℚ) / 2

  /-- Vacuum creation property for nonnegative current modes. -/
  current_creation_property :
    ∀ g : CurrentPositiveGenerator,
      0 ≤ currentCharge g →
      CurrentAnnihilatesVacuum g

  /-- Vacuum creation property for positive G-modes. -/
  odd_creation_property :
    ∀ g : OddPositiveGenerator,
      0 < oddCharge g →
      OddAnnihilatesVacuum g

  /--
  Premet's positive part is generated by these two families.
  -/
  highest_vector_from_generator_annihilation :
    (∀ g : CurrentPositiveGenerator, CurrentAnnihilatesVacuum g) →
    (∀ g : OddPositiveGenerator, OddAnnihilatesVacuum g) →
    IsFiniteWHighestVector vacuum

  FiniteWSimpleQuotient : CyclicBottomModule → FiniteWModule → Prop

  /-- A simple quotient of C* exists and is still a quotient B_ell-module. -/
  cstarSimpleQuotient : FiniteWModule
  cstar_has_simple_quotient :
    FiniteWSimpleQuotient cstar cstarSimpleQuotient

  simple_quotient_is_quotient_module :
    ∀ C : CyclicBottomModule,
      ∀ M : FiniteWModule,
        FiniteWSimpleQuotient C M →
        IsQuotientFiniteWModule M

  /-- The Premet highest-pair predicate on finite-W modules. -/
  HasMStarHighestPair : FiniteWModule → Prop

  /--
  The vacuum highest line survives in the simple quotient of C* and gives
  the same Premet highest pair.
  -/
  quotient_has_mstar_highest_pair :
    IsFiniteWHighestVector vacuum →
    HasCorrectPremetPair vacuum →
    FiniteWSimpleQuotient cstar cstarSimpleQuotient →
    HasMStarHighestPair cstarSimpleQuotient

  /--
  Premet highest-weight uniqueness: a simple quotient of C* carrying this
  highest pair is the distinguished module M* = L_H(delta_bar,0).
  -/
  premet_unique_simple_quotient :
    HasMStarHighestPair cstarSimpleQuotient →
    cstarSimpleQuotient = mstar

  /--
  Quotient Skryabin gives candidate-ideal containment in the annihilator
  of the Skryabin image.  This packages the Arakawa quotient-Skryabin
  theorem used in Theorem 4.10, not the conclusion of Theorem 4.10 itself.
  -/
  quotient_skryabin_containment :
    ∀ M : FiniteWModule,
      IsQuotientFiniteWModule M →
      Contains Icand (AnnSkr M)

  /-
  Lower-level representation-theoretic interface for Proposition 4.9.

  The paper identifies the Skryabin image of M* with a rank-one
  Miličić--Soergel Whittaker model after an inner conjugation, uses the
  s_beta-dot relation 0 ~ -beta, then applies Chen's annihilator theorem.
  We expose exactly those steps instead of assuming `AnnSkr mstar = J2`.
  -/

  WhittakerIso : WhittakerModule → WhittakerModule → Prop
  AnnWh : WhittakerModule → Ideal
  SkrWhittakerModel : FiniteWModule → WhittakerModule
  InnerConjugate : WhittakerModule → WhittakerModule

  /--
  Rank-one family of simple Miličić--Soergel Whittaker modules,
  parametrized by the beta-coroot coordinate m.
  -/
  whittakerOfM : ℚ → WhittakerModule

  whittakerZero : WhittakerModule
  whittakerMinusBeta : WhittakerModule

  /-- ν=0 corresponds to m=0. -/
  whittakerZero_model :
    whittakerZero = whittakerOfM 0

  /-- s_beta · 0=-beta corresponds to m=dotReflectM(0)=-2. -/
  whittakerMinusBeta_model :
    whittakerMinusBeta =
      whittakerOfM (DTypeRankOneWhittakerConcrete.dotReflectM 0)

  /-- Annihilator compatibility between the Skryabin module and its Whittaker model. -/
  annSkr_eq_annWh :
    ∀ M : FiniteWModule,
      AnnSkr M = AnnWh (SkrWhittakerModel M)

  /-- Inner conjugation preserves the two-sided annihilator. -/
  ann_inner_conjugate :
    ∀ X : WhittakerModule,
      AnnWh (InnerConjugate X) = AnnWh X

  /-- Isomorphic Whittaker modules have the same annihilator. -/
  ann_eq_of_whittaker_iso :
    ∀ X Y : WhittakerModule,
      WhittakerIso X Y →
      AnnWh X = AnnWh Y

  /-
  Premet / Whittaker--Skryabin / Miličić--Soergel layer.

  The old `premet_ms_at_zero` field bundled three separate arguments.
  We now expose them individually.
  -/

  /-- Premet's parabolically induced module M^P associated with m. -/
  PremetInducedOfM : ℚ → WhittakerModule

  /-- The rank-one Miličić--Soergel standard Whittaker module M^MS(m,psi). -/
  MSStandardOfM : ℚ → WhittakerModule

  /-- Finite-W Verma module Z_H(delta_bar,0). -/
  finiteWVermaZero : FiniteWModule

  /--
  The Whittaker functor from the Premet/Skryabin side to finite-W modules.
  -/
  WhittakerFiniteWFunctor : WhittakerModule → FiniteWModule

  /-- Simple-quotient relations on the two sides of the equivalence. -/
  IsSimpleFiniteWQuotient : FiniteWModule → FiniteWModule → Prop
  IsSimpleWhittakerQuotient : WhittakerModule → WhittakerModule → Prop

  /--
  Premet Theorem 1.3 at (lambda,c)=(0,0):
    Wh M^P(0,0) ~= Z_H(delta_bar,0).
  The already kernel-checked second parameter guarantees the normalization.
  -/
  premet_theorem_1_3_zero :
    DTypeRankOneWhittakerConcrete.premetSecondParameter 0 0 = 0 →
    WhittakerFiniteWFunctor (PremetInducedOfM 0) = finiteWVermaZero

  /--
  M*=L_H(delta_bar,0) is the unique simple quotient of the finite-W Verma
  module occurring in Premet's theorem.
  -/
  mstar_simple_quotient_of_verma :
    IsSimpleFiniteWQuotient finiteWVermaZero mstar

  /--
  Exact Whittaker--Skryabin equivalence transports a simple quotient of
  Wh(X) back to the corresponding simple quotient of X.
  -/
  whittaker_skryabin_exact_simple_quotient :
    ∀ X : WhittakerModule,
      ∀ Z M : FiniteWModule,
        WhittakerFiniteWFunctor X = Z →
        IsSimpleFiniteWQuotient Z M →
        IsSimpleWhittakerQuotient X (SkrWhittakerModel M)

  /--
  Lemma 4.8, equation (4.12): after the fixed inner conjugation,
  Premet's parabolically induced module is the rank-one MS standard module.
  -/
  premet_ms_standard_comparison :
    ∀ m : ℚ,
      WhittakerIso
        (InnerConjugate (PremetInducedOfM m))
        (MSStandardOfM m)

  /--
  Inner conjugation carries simple quotients to simple quotients.
  -/
  inner_conjugate_simple_quotient :
    ∀ X Y : WhittakerModule,
      IsSimpleWhittakerQuotient X Y →
      IsSimpleWhittakerQuotient (InnerConjugate X) (InnerConjugate Y)

  /--
  The simple MS module `whittakerOfM m` is the simple quotient of its
  standard module.
  -/
  ms_standard_simple_quotient :
    ∀ m : ℚ,
      IsSimpleWhittakerQuotient (MSStandardOfM m) (whittakerOfM m)

  /--
  An isomorphism of standard modules identifies their chosen simple
  quotients.
  -/
  simple_quotient_iso_of_standard_iso :
    ∀ X Y SX SY : WhittakerModule,
      WhittakerIso X Y →
      IsSimpleWhittakerQuotient X SX →
      IsSimpleWhittakerQuotient Y SY →
      WhittakerIso SX SY

  /--
  MS Proposition 2.1 in rank-one parameter form:
  equal c_beta parameters give isomorphic simple Whittaker modules.
  -/
  ms_iso_of_equal_cBeta :
    ∀ m m' : ℚ,
      DTypeRankOneWhittakerConcrete.cBeta m =
        DTypeRankOneWhittakerConcrete.cBeta m' →
      WhittakerIso (whittakerOfM m) (whittakerOfM m')

  /-
  Chen's annihilator theorem is now exposed at parameter level rather than
  specialized directly to the final J2 conclusion.
  -/
  HighestWeightAnnOfM : ℚ → Ideal

  /--
  Chen [Theorem B], rank-one specialization:
  for an integral s_beta-antidominant parameter, the Whittaker
  annihilator equals the corresponding highest-weight annihilator.
  -/
  chen_annihilator_theorem :
    ∀ m : ℚ,
      DTypeRankOneWhittakerConcrete.IsIntegralBetaCoordinate m →
      DTypeRankOneWhittakerConcrete.IsSBetaAntidominant m →
      AnnWh (whittakerOfM m) = HighestWeightAnnOfM m

  /--
  Section 2.2 definition of J_{2,ell}:
  the highest-weight annihilator at nu=-beta is J2.
  -/
  highest_weight_ann_minus_beta :
    HighestWeightAnnOfM
        (DTypeRankOneWhittakerConcrete.dotReflectM 0) = J2

  /-
  Theorem 2.3 is no longer stored as a direct conclusion.

  Its proof uses Xu's reduced-path left-cell theorem, the Duflo--Joseph
  annihilator/left-cell correspondence in the regular integral block,
  and the path-weight identification of Proposition 2.2.
  -/
  Theorem23WeylElement : Type
  Theorem23SameLeftCell :
    Theorem23WeylElement → Theorem23WeylElement → Prop

  theorem23PathWord : Fin ell → Theorem23WeylElement
  theorem23S2 : Theorem23WeylElement

  /-- Primitive annihilator attached to x rho-rho. -/
  theorem23AnnOfWeyl : Theorem23WeylElement → Ideal

  /-- Xu19, Proposition 3.6 for the reduced path words. -/
  theorem23_path_same_left_cell :
    ∀ i : Fin ell,
      Theorem23SameLeftCell (theorem23PathWord i) theorem23S2

  /-- Duflo--Joseph, in the implication needed for Theorem 2.3. -/
  theorem23_duflo_joseph :
    ∀ x y : Theorem23WeylElement,
      Theorem23SameLeftCell x y →
      theorem23AnnOfWeyl x = theorem23AnnOfWeyl y

  /-- Proposition 2.2 / definition of J(mu_i). -/
  theorem23_path_ann_model :
    ∀ i : Fin ell,
      Ann (P.muPath i) = theorem23AnnOfWeyl (theorem23PathWord i)

  /-- s_2 rho-rho=-alpha_2, hence its annihilator is J2. -/
  theorem23_s2_ann_model :
    theorem23AnnOfWeyl theorem23S2 = J2

  /--
  Zhu descent: candidate-ideal containment in the finite top annihilator
  implies that the affine simple module factors through `Q_ell`.
  -/
  zhu_descent :
    ∀ μ : P.Weight,
      Contains Icand (Ann μ) →
      P.FactorsThroughQ (P.moduleOfWeight μ)

  /-- The vacuum descends tautologically to the candidate quotient. -/
  vacuum_descent :
    P.FactorsThroughQ (P.moduleOfWeight P.mu0)

/--
Theorem 2.3 reconstructed from Xu's path-cell theorem and the
Duflo--Joseph annihilator/left-cell correspondence.
-/
theorem theorem_2_3_path_annihilator
    {ell : ℕ}
    {P : PaperData ell}
    (S : MembershipData P)
    (i : Fin ell) :
    S.Ann (P.muPath i) = S.J2 := by
  calc
    S.Ann (P.muPath i)
        = S.theorem23AnnOfWeyl (S.theorem23PathWord i) :=
      S.theorem23_path_ann_model i
    _ = S.theorem23AnnOfWeyl S.theorem23S2 :=
      S.theorem23_duflo_joseph
        (S.theorem23PathWord i)
        S.theorem23S2
        (S.theorem23_path_same_left_cell i)
    _ = S.J2 := S.theorem23_s2_ann_model

/--
Lemma 4.4 in the `MembershipData` bridge: the Li-twisted vacuum weight
agrees with Premet's root-sum shift.
-/
theorem lemma_4_4_vacuum_weight
    {ell : ℕ}
    {P : PaperData ell}
    (S : MembershipData P) :
    S.vacuumPremetWeight =
      DTypeSection4Concrete.premetShiftFromRootSum S.rankR := by
  calc
    S.vacuumPremetWeight
        =
        SubregularAffineCells.DTypeNodeWeights.premetShift S.rankR :=
      S.vacuum_weight_from_li_twist
    _ =
        DTypeSection4Concrete.premetShiftFromRootSum S.rankR :=
      (DTypeSection4Concrete.lemma_4_4_premet_shift_from_appendix
        S.rankR_ge3).symm

/--
Lemma 4.5 in the bridge: the central scalar on the twisted vacuum is zero.
The last step is kernel-checked rational arithmetic.
-/
theorem lemma_4_5_vacuum_central_zero
    {ell : ℕ}
    {P : PaperData ell}
    (S : MembershipData P) :
    S.vacuumCentralScalar = 0 := by
  calc
    S.vacuumCentralScalar
        =
        DTypeSection4Concrete.centralVacuumScalar (S.rankR : ℚ) :=
      S.central_scalar_from_ramond_relation
    _ = 0 :=
      DTypeSection4Concrete.lemma_4_5_central_vacuum_zero (S.rankR : ℚ)

/--
The charge ranges q in {0,1} and q in {1/2,3/2}, together with the
vacuum creation property, imply that every positive Premet generator
annihilates the twisted vacuum.
-/
theorem positive_generators_annihilate_vacuum
    {ell : ℕ}
    {P : PaperData ell}
    (S : MembershipData P) :
    (∀ g : S.CurrentPositiveGenerator, S.CurrentAnnihilatesVacuum g) ∧
    (∀ g : S.OddPositiveGenerator, S.OddAnnihilatesVacuum g) := by
  constructor
  · intro g
    apply S.current_creation_property g
    rcases S.current_charge_range g with hq | hq
    · rw [hq]
    · rw [hq]
      norm_num
  · intro g
    apply S.odd_creation_property g
    rcases S.odd_charge_range g with hq | hq
    · rw [hq]
      norm_num
    · rw [hq]
      norm_num

/--
Proposition 4.6: the twisted vacuum is a finite-W highest vector with
Premet highest pair (delta_bar,0).

The highest-vector statement is derived from charge ranges plus creation;
the highest pair is derived from Lemmas 4.4 and 4.5.
-/
theorem proposition_4_6_vacuum_highest_pair
    {ell : ℕ}
    {P : PaperData ell}
    (S : MembershipData P) :
    S.IsFiniteWHighestVector S.vacuum ∧
    S.HasCorrectPremetPair S.vacuum := by
  have hann := positive_generators_annihilate_vacuum S
  constructor
  · exact
      S.highest_vector_from_generator_annihilation
        hann.1 hann.2
  · exact
      S.premet_pair_from_components
        (lemma_4_4_vacuum_weight S)
        (lemma_4_5_vacuum_central_zero S)

/--
The simple quotient of C* retains the vacuum highest line with the same
Premet pair.  This packages only the descent of Proposition 4.6 through
the chosen simple quotient.
-/
theorem cstar_simple_quotient_has_mstar_pair
    {ell : ℕ}
    {P : PaperData ell}
    (S : MembershipData P) :
    S.HasMStarHighestPair S.cstarSimpleQuotient := by
  have h46 := proposition_4_6_vacuum_highest_pair S
  exact
    S.quotient_has_mstar_highest_pair
      h46.1
      h46.2
      S.cstar_has_simple_quotient

/--
Corollary 4.7 reconstructed: M* is a module over the candidate
finite-dimensional quotient B_ell.

Unlike the previous draft, this is no longer a field of `MembershipData`.
It follows from:
1. Proposition 4.6;
2. existence of a simple quotient of C*;
3. Premet uniqueness of the simple highest-weight quotient.
-/
theorem corollary_4_7_mstar_is_quotient_module
    {ell : ℕ}
    {P : PaperData ell}
    (S : MembershipData P) :
    S.IsQuotientFiniteWModule S.mstar := by
  have hpair :
      S.HasMStarHighestPair S.cstarSimpleQuotient :=
    cstar_simple_quotient_has_mstar_pair S

  have hid :
      S.cstarSimpleQuotient = S.mstar :=
    S.premet_unique_simple_quotient hpair

  have hquot :
      S.IsQuotientFiniteWModule S.cstarSimpleQuotient :=
    S.simple_quotient_is_quotient_module
      S.cstar
      S.cstarSimpleQuotient
      S.cstar_has_simple_quotient

  rw [hid] at hquot
  exact hquot

/--
Lemma 4.8 specialized to ν=0 on the Premet/MS-comparison side.

This is now assembled from Premet Theorem 1.3, exact
Whittaker--Skryabin transport of the simple quotient, the fixed inner
conjugation, and the rank-one standard-module comparison.  The scalar
specialization of (4.13) remains kernel-checked.
-/
theorem lemma_4_8_premet_ms_at_zero
    {ell : ℕ}
    {P : PaperData ell}
    (S : MembershipData P) :
    S.WhittakerIso
      (S.InnerConjugate (S.SkrWhittakerModel S.mstar))
      S.whittakerZero := by
  have hPremet :
      S.WhittakerFiniteWFunctor (S.PremetInducedOfM 0) =
        S.finiteWVermaZero :=
    S.premet_theorem_1_3_zero
      DTypeRankOneWhittakerConcrete.premetSecondParameter_zero

  have hSkrQuot :
      S.IsSimpleWhittakerQuotient
        (S.PremetInducedOfM 0)
        (S.SkrWhittakerModel S.mstar) :=
    S.whittaker_skryabin_exact_simple_quotient
      (S.PremetInducedOfM 0)
      S.finiteWVermaZero
      S.mstar
      hPremet
      S.mstar_simple_quotient_of_verma

  have hConjQuot :
      S.IsSimpleWhittakerQuotient
        (S.InnerConjugate (S.PremetInducedOfM 0))
        (S.InnerConjugate (S.SkrWhittakerModel S.mstar)) :=
    S.inner_conjugate_simple_quotient
      (S.PremetInducedOfM 0)
      (S.SkrWhittakerModel S.mstar)
      hSkrQuot

  have hMSQuot :
      S.IsSimpleWhittakerQuotient
        (S.MSStandardOfM 0)
        (S.whittakerOfM 0) :=
    S.ms_standard_simple_quotient 0

  have hSimpleIso :
      S.WhittakerIso
        (S.InnerConjugate (S.SkrWhittakerModel S.mstar))
        (S.whittakerOfM 0) :=
    S.simple_quotient_iso_of_standard_iso
      (S.InnerConjugate (S.PremetInducedOfM 0))
      (S.MSStandardOfM 0)
      (S.InnerConjugate (S.SkrWhittakerModel S.mstar))
      (S.whittakerOfM 0)
      (S.premet_ms_standard_comparison 0)
      hConjQuot
      hMSQuot

  rw [S.whittakerZero_model]
  exact hSimpleIso

/--
The special MS isomorphism L(0,psi_beta) ≅ L(-beta,psi_beta)
is derived from the general rank-one isomorphism criterion and the
kernel-checked identity c_beta(-m-2)=c_beta(m).
-/
theorem lemma_4_8_ms_dot_reflection_at_zero
    {ell : ℕ}
    {P : PaperData ell}
    (S : MembershipData P) :
    S.WhittakerIso S.whittakerZero S.whittakerMinusBeta := by
  rw [S.whittakerZero_model, S.whittakerMinusBeta_model]
  apply S.ms_iso_of_equal_cBeta
  exact DTypeRankOneWhittakerConcrete.zero_reflection_same_cBeta

/--
Chen's theorem at the actual parameter -beta.

The numerical hypotheses are no longer hidden:
* dotReflectM(0)=-2 is integral;
* < -beta+rho, beta^vee>=-1, hence s_beta-antidominant;
* Section 2.2 identifies the corresponding highest-weight annihilator
  with J_{2,ell}.
-/
theorem chen_annihilator_at_minus_beta
    {ell : ℕ}
    {P : PaperData ell}
    (S : MembershipData P) :
    S.AnnWh S.whittakerMinusBeta = S.J2 := by
  calc
    S.AnnWh S.whittakerMinusBeta
        =
        S.AnnWh
          (S.whittakerOfM
            (DTypeRankOneWhittakerConcrete.dotReflectM 0)) := by
          rw [S.whittakerMinusBeta_model]
    _ =
        S.HighestWeightAnnOfM
          (DTypeRankOneWhittakerConcrete.dotReflectM 0) :=
      S.chen_annihilator_theorem
        (DTypeRankOneWhittakerConcrete.dotReflectM 0)
        DTypeRankOneWhittakerConcrete.dotReflectZero_integral
        DTypeRankOneWhittakerConcrete.dotReflectZero_antidominant
    _ = S.J2 :=
      S.highest_weight_ann_minus_beta

/--
Proposition 4.9 reconstructed from the explicit Premet / Whittaker /
Miličić--Soergel / Chen chain.

No field of `MembershipData` states the conclusion `AnnSkr mstar = J2`.
-/
theorem proposition_4_9_identification
    {ell : ℕ}
    {P : PaperData ell}
    (S : MembershipData P) :
    S.AnnSkr S.mstar = S.J2 := by
  calc
    S.AnnSkr S.mstar
        = S.AnnWh (S.SkrWhittakerModel S.mstar) :=
      S.annSkr_eq_annWh S.mstar
    _ = S.AnnWh
          (S.InnerConjugate (S.SkrWhittakerModel S.mstar)) := by
      symm
      exact S.ann_inner_conjugate (S.SkrWhittakerModel S.mstar)
    _ = S.AnnWh S.whittakerZero :=
      S.ann_eq_of_whittaker_iso
        (S.InnerConjugate (S.SkrWhittakerModel S.mstar))
        S.whittakerZero
        (lemma_4_8_premet_ms_at_zero S)
    _ = S.AnnWh S.whittakerMinusBeta :=
      S.ann_eq_of_whittaker_iso
        S.whittakerZero
        S.whittakerMinusBeta
        (lemma_4_8_ms_dot_reflection_at_zero S)
    _ = S.J2 :=
      chen_annihilator_at_minus_beta S

/--
Theorem 4.10 (membership theorem), isolated as a formal logical consequence
of the Section-4 finite-W inputs and the reconstructed Proposition 4.9.
-/
theorem theorem_4_10_membership
    {ell : ℕ}
    {P : PaperData ell}
    (S : MembershipData P) :
    S.Contains S.Icand S.J2 := by
  have h :
      S.Contains S.Icand (S.AnnSkr S.mstar) :=
    S.quotient_skryabin_containment
      S.mstar (corollary_4_7_mstar_is_quotient_module S)
  rw [proposition_4_9_identification S] at h
  exact h

/--
Corollary 4.11 (simultaneous descent) for all non-vacuum path labels.
-/
theorem corollary_4_11_simultaneous_descent
    {ell : ℕ}
    {P : PaperData ell}
    (S : MembershipData P) :
    ∀ i : Fin ell,
      P.FactorsThroughQ
        (P.moduleOfWeight (P.muPath i)) := by
  intro i
  apply S.zhu_descent (P.muPath i)
  have hmem := theorem_4_10_membership S
  rw [theorem_2_3_path_annihilator S i]
  exact hmem

/--
Section 4 now constructs the exact `CandidateDescent` interface required
by Theorem 6.1.
-/
theorem candidateDescent_from_section4
    {ell : ℕ}
    {P : PaperData ell}
    (S : MembershipData P) :
    (P.toClassificationData).CandidateDescent := by
  constructor
  · exact S.vacuum_descent
  · exact corollary_4_11_simultaneous_descent S

end DTypeSection4Integration





/-! ================================================================
 INTEGRATION ROUND 10
 Final Theorem 1.1 wrapper
================================================================ -/

namespace DTypeMainTheorem

open DTypePaperShared
open DTypePaperSYZFinal

/--
A single top-level theorem matching the two conclusions of Theorem 1.1:

1. classification of the simple vacuum-block objects, together with a
   label equivalence whose label set has cardinality `ell+1`;
2. the actual additive-group isomorphism between K0 and the specialized
   dual left-cell module, constructed from their injective common-range
   ambient realizations.

The Section-5 exhaustion output is now derived internally from the
explicit `Section5ProofData` package.  The remaining boundary inputs include
the representation-theoretic ingredients packaged there, ambient
parametrization, the `Q_ell ≅ L_{-1}(D_ell)` input, pairwise distinctness
of candidate labels, and the canonical ambient K0/cell-module maps.
-/
theorem theorem_1_1
    {ell : ℕ}
    (hell : 5 ≤ ell)
    (P : PaperData ell)

    /- Section 4 -/
    (hblock :
      (P.toClassificationData).CandidateInAmbientBlock)
    (S4 : DTypeSection4Integration.MembershipData P)

    /- Section 5 -> Section 6 -/
    (hparam :
      (P.toClassificationData).AmbientParametrization)
    (S5 :
      P.Section5ProofData hell)
    (hcond :
      P.FactoringWeightConditions)

    /- Simple quotient input (6.2) -/
    (hiso :
      (P.toSimpleBlockData).QuotientIsomorphismInput)

    /- Distinctness of the candidate labels -/
    (hdist :
      (P.toSimpleBlockData).CandidateLabelsDistinct)

    /- Shan--Yan--Zhao ambient realization -/
    (S :
      DTypePaperSYZFinal.SYZData
        (DTypeSimpleObjects.SimpleBlockData.Label ell))
    (hK0gen :
      DTypeSYZGeneration.GeneratedBy S.simpleClass)
    (hCellgen :
      DTypeSYZGeneration.GeneratedBy S.cellGenerator)
    (hK0map :
      ∀ i : DTypeSimpleObjects.SimpleBlockData.Label ell,
        S.embedK0 (S.simpleClass i) = S.basisElement i)
    (hCellmap :
      ∀ i : DTypeSimpleObjects.SimpleBlockData.Label ell,
        S.embedCell (S.cellGenerator i) = S.basisElement i) :

    /- Equation (1.1), in predicate form. -/
    (∀ M : P.Module,
      P.InAmbientBlock M →
      (P.IsLminusOneModule M ↔
        (M = P.moduleOfWeight P.mu0 ∨
          ∃ i : Fin ell,
            M = P.moduleOfWeight (P.muPath i)))) ∧

    /- "Exactly ell+1 simples", encoded by an equivalence with the
       finite label type together with its verified cardinality. -/
    Nonempty
      (DTypeSimpleObjects.SimpleBlockData.Label ell ≃
        P.SimpleVacuumObject) ∧
    Fintype.card (DTypeSimpleObjects.SimpleBlockData.Label ell) = ell + 1 ∧

    /- Equation (1.2), now as an actual additive-group isomorphism. -/
    Nonempty (S.K0 ≃+ S.Cell) := by

  have hdesc :
      (P.toClassificationData).CandidateDescent :=
    DTypeSection4Integration.candidateDescent_from_section4 S4

  have hweight :
      P.WeightExhaustion :=
    P.weightExhaustion_from_integrated_theorem_5_14 hell S5

  have hexhaust :
      (P.toClassificationData).BlockExhaustion :=
    P.blockExhaustion_from_weightExhaustion hweight hcond

  have hclass :
      ∀ M : P.Module,
        P.InAmbientBlock M →
        (P.IsLminusOneModule M ↔
          (P.toSimpleBlockData).IsCandidate M) := by
    intro M hM
    simpa [
      DTypeSimpleObjects.SimpleBlockData.IsCandidate,
      DTypePaperShared.PaperData.toSimpleBlockData
    ] using
      (P.theorem_6_2_from_theorem_6_1
        hell hblock hdesc hparam hexhaust hiso M hM)

  have hsimpleCandidates :
      P.CandidateModulesAreSimple :=
    P.candidateModulesAreSimple

  have hlabelBlock :
      ∀ a : DTypeSimpleObjects.SimpleBlockData.Label ell,
        P.InAmbientBlock
          (P.toSimpleBlockData.moduleOfLabel a) := by
    intro a
    cases a with
    | none =>
        change P.InAmbientBlock (P.moduleOfWeight P.mu0)
        exact hblock.1
    | some i =>
        change P.InAmbientBlock (P.moduleOfWeight (P.muPath i))
        exact hblock.2 i

  have hclassification :
      ∀ M : P.Module,
        P.InAmbientBlock M →
        (P.IsLminusOneModule M ↔
          (M = P.moduleOfWeight P.mu0 ∨
            ∃ i : Fin ell,
              M = P.moduleOfWeight (P.muPath i))) := by
    intro M hM
    simpa [
      DTypeSimpleObjects.SimpleBlockData.IsCandidate,
      DTypePaperShared.PaperData.toSimpleBlockData
    ] using hclass M hM

  have _hliteralSimple :
      ∀ M : P.Module,
        P.InAmbientBlock M →
        ((P.IsLminusOneModule M ∧ P.IsSimple M) ↔
          (P.toSimpleBlockData).IsCandidate M) := by
    intro M hM
    exact
      P.theorem_6_2_literal_simple_objects
        hclass hsimpleCandidates M hM

  have hequiv :
      Nonempty
        (DTypeSimpleObjects.SimpleBlockData.Label ell ≃
          P.SimpleVacuumObject) :=
    P.simple_objects_equiv_labels
      hclass hsimpleCandidates hdist hlabelBlock

  have hcard :
      Fintype.card (DTypeSimpleObjects.SimpleBlockData.Label ell) = ell + 1 :=
    DTypeSimpleObjects.SimpleBlockData.label_cardinality ell

  have hsyz :
      Nonempty (S.K0 ≃+ S.Cell) :=
    DTypePaperSYZFinal.theorem_6_3_isomorphism
      S hK0gen hCellgen hK0map hCellmap

  exact ⟨hclassification, hequiv, hcard, hsyz⟩

end DTypeMainTheorem


/-! ================================================================
 FINAL FORMALIZATION BOUNDARY AUDIT — ROUND 32

STATUS OF PAPER CONCLUSIONS
---------------------------
The following conclusions are no longer stored as direct theorem-result
fields; they are assembled by Lean from lower-level inputs:

* Theorem 2.3: J(mu_i)=J_{2,ell};
* Lemma 3.4: zero/minimal associated-variety dichotomy;
* Proposition 4.6 and Corollary 4.7;
* Proposition 4.9 and Theorem 4.10;
* Lemma 5.7's no-spinor conclusion;
* Proposition 5.8's central bound;
* Proposition 5.10 regularity;
* Proposition 5.12 node-two rigidity;
* Proposition 5.13 path-weight conclusion;
* Theorem 5.14 exhaustion;
* Theorems 6.1, 6.2 and 6.3;
* Corollary 6.4 after the stated BKK/reindexing inputs;
* the two main conclusions packaged in Theorem 1.1.

REMAINING LITERATURE / REPRESENTATION-THEORETIC BOUNDARY
--------------------------------------------------------
The remaining hypotheses are lower-level results or infrastructure invoked
by the paper itself: Xu/Duflo--Joseph, filtered-Zhu/Poisson/Joseph,
Li/Ramond-Zhu, finite-W/BRST/Skryabin/Premet, Miličić--Soergel/Chen,
DLM Zhu correspondence, Petukhov, regular-integral KL/subregular-cell
theory, affine linkage, Jin26, SYZ, and BKK.

PAPER-SPECIFIC OPERATOR DATA STILL AT THE BOUNDARY
--------------------------------------------------
Some displayed identities and module-structure facts remain explicit fields
because their foundational proofs require the absent representation-theory
infrastructure above.  This includes Li/Ramond mode identities feeding
Section 4, constituent/trace data feeding Proposition 5.8, affine-top data
feeding Section 5, and completed formal sums used in Corollary 6.4.

ACTUAL D_ell INSTANTIATION
--------------------------
There is intentionally no fake `instance` claiming Mathlib already contains
the actual vertex algebra L_{-1}(D_ell), its category O, finite-W modules,
BRST functors, primitive ideals, or completed affine-Hecke character space.
`PaperData`, `MembershipData`, `FilteredZhuData`, `Section5ProofData`,
`SYZData`, and `CharacterFormulaData` are explicit semantic interfaces for
those genuine mathematical objects.

Accordingly the precise claim of this Lean file is:

  kernel-checked internal deduction from explicit representation-theoretic
  boundary inputs,

not a from-Mathlib foundational construction of every object in the paper.

Static source policy: no `sorry`, no `admit`, and no Lean `axiom`.
================================================================ -/


==> anc/VERIFICATION.txt <==
Verification record for SubregularAffineCells.lean
=================================================

Frozen environment
------------------
Lean toolchain: leanprover/lean4:v4.34.0-rc1
Lean executable: Lean 4.34.0-rc1, x86_64-w64-windows-gnu
Lean commit: 3447a668783dbce1a8fdb97101dd067687b2b418
Mathlib tag: v4.34.0-rc1
Mathlib commit: de5ce8a9a66a4aa68a9bdbb35b63a06d34d9ca11

Successful check
----------------
Command:
  lake env lean <working-copy>.lean
Exit code:
  0

Final theorem axiom audit
-------------------------
Temporary command appended after the final namespace:
  #print axioms DTypeMainTheorem.theorem_1_1

Lean output:
  'DTypeMainTheorem.theorem_1_1' depends on axioms: [propext, Classical.choice, Quot.sound]

The #print command is diagnostic only and is not included in the archived
SubregularAffineCells.lean source.


==> anc/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "de5ce8a9a66a4aa68a9bdbb35b63a06d34d9ca11",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.34.0-rc1",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "38e9c3ce15cbb63c92e90bb9a92e4eb82131f669",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "2bc7cf064315b26bc38dac2e9612fb581be9b75f",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "978b7ec9fbbf9a535114f1de8fe5b3778b358870",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "99e8adeea3c3cd86b6b79ba01a1383bf2d31d055",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c1c4362a130f12e632d252180a6c2a31d8fd4726",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "3b55e9d00c6b0018e5d984eb011b6f93c09bd163",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "01bc479e7432594821ba3fb0ca465211941de86d",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "af8bc067a4cc6c6df472a68909a3f40b1c76c43e",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.34.0-rc1",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "SubregularLean",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lakefile.toml <==
name = "SubregularLean"
version = "0.1.0"
keywords = ["math"]
defaultTargets = ["SubregularLean"]

[leanOptions]
pp.unicode.fun = true # pretty-prints `fun a ↦ b`
relaxedAutoImplicit = false
weak.linter.mathlibStandardSet = true
maxSynthPendingDepth = 3

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.34.0-rc1"

[[lean_lib]]
name = "SubregularLean"


==> anc/lean-toolchain <==
leanprover/lean4:v4.34.0-rc1

